A simple variational quantum Monte Carlo-effective mass approach for excitons and trions in quantum dots

A computational model is presented to calculate the ground state energy of neutral and charged excitons confined in semiconductor quantum dots. The model is based on the variational Quantum Monte Carlo method and effective mass Hamiltonians. Through an iterative Newton-Rhapson process, minimizing the local energy, and (optional) parallelization of random walkers, fast and accurate estimates of both confinement and Coulomb binding energies can be obtained in standard desktop computers. To illustrate the reach of the model, we provide Fortran programs and illustrative calculations for colloidal CdSe nanoplatelets with large lateral dimensions and dielectric confinement, where electronic correlations are strong. The results compare well with exact variational calculations and largely outperform configuration interaction calculations in computational efficiency.

==> anc/codes/exciton/README <==
-----------------------------------------------------------------
- List of files and directories in directory after extracting   -
-----------------------------------------------------------------

README	
makefile  
main.f90  
walk_rel_avg.f90
prob.f90  
ene.f90  
dere.f90  
ran.f90  
self_integral.f90  
input.nml  
test_data/  

----------------------------------------
- Description of files and directories -
----------------------------------------

README: This file. Includes brief description of all files, as well as instructions for execution. 

makefile: compiles the fortran codes to produce the executable "exciton.x"

main.f90: main body of the program. Reads input data, calls routines within iterative
Newton-Rhapson solver and finally writes output data.  It includes OMP directives, 
which are used if makefile links to an openOMP library.

walk_rel_avg.f90 : random walker. Includes thermalization, evaluation of local magnitudes
(energy, energy gradient, energy Hessian).

prob.f90: calculates the probability density of the trial function (Eq.23 in the article).

ene.f90: calculates the exciton local energy from Hamiltonian (20), except self-energy potential.

dere.f90: calculates first and second derivatives of exciton local energy with Eqs. (18) and (19).

ran.f90: calculates random number between 0 and 1

self_integral.f90: integrates self-energy potential.

input.nml:  input data file (see parameters inside)

test_data/: directory with a sample input and output file


-------------
- Execution - 
-------------

1) Customize "makefile".
FC: your fortran compiler
LIBS: path to your openMP library, if you want the executable to be parallelized
FLAG: flag to use openMP in your compiler (e.g. ifort-> -openmp , gfortran -> -fopenmp)

Type "make" on prompt to obtain the executable "exciton.x"

2) Edit "input.nml" to customize input data.

3) Run "exciton.x" to obtain output file "out.data".

--------
- Test -
--------

The input file "input.nml" in the directory "test_data" 
should reproduce the output file "out.data" in the same folder.

Notice that small variations in the optimal variational parameter
and energy (fraction to few meV) can be obtained, because of the 
stochastic nature of the calculation -the random number generation 
varies for different compilations or platforms-. These differences 
are gradually reduced (down to sub-meV) as the number of points 
and walkers increases.



==> anc/codes/exciton/dere.f90 <==
DOUBLE PRECISION FUNCTION dere(dades,xe,xh,ye,yh)
! Calculate derivate of local energy with respect to exponent coeficient of Slater factor

IMPLICIT NONE
DOUBLE PRECISION, DIMENSION(20) :: dades
DOUBLE PRECISION:: xe,ye,xh,yh

DOUBLE PRECISION:: Lx,Ly,Lz,mep,mez,mhp,mhz,mup,muz,a
DOUBLE PRECISION:: kx,ky,kz
DOUBLE PRECISION:: r12,fac1,fac2,fac3,fac3x,fac3y

INTEGER:: i

! Retrieve data from main
mep=dades(4)
mhp=dades(6)
mup=dades(8)

a=dades(17)
kx=dades(18)
ky=dades(19)
kz=dades(20)

! e-h in-plane separation 
r12=dsqrt((xe-xh)**2+(ye-yh)**2)

! d(E_L)/da

fac1=1/(2.d0*mup*r12)
fac2=-a/mup
fac3x=(xe-xh)*kx*(dtan(kx*xe)/mep-dtan(kx*xh)/mhp)
fac3y=(ye-yh)*ky*(dtan(ky*ye)/mep-dtan(ky*yh)/mhp)
fac3=-(fac3x+fac3y)/r12

dere = fac1+fac2+fac3

RETURN
END


==> anc/codes/exciton/ene.f90 <==
DOUBLE PRECISION FUNCTION ene(dades,xe,xh,ye,yh,ze,zh)
! Calculate local energy

IMPLICIT NONE

DOUBLE PRECISION, DIMENSION(20) :: dades
DOUBLE PRECISION:: xe,ye,ze,xh,yh,zh

DOUBLE PRECISION:: Lx,Ly,Lz,mep,mez,mhp,mhz,mup,muz,a
DOUBLE PRECISION:: kx,ky,kz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: coul
DOUBLE PRECISION:: r12,Fex,Tex,Fey,Tey,Fez,Tez,Fhx,Thx,Fhy,Thy,Fhz,Thz
DOUBLE PRECISION:: cinetex,cinetey,cinetez,cinethx,cinethy,cinethz
INTEGER:: i


! Retrieve input data from main
Lx=dades(1)
Ly=dades(2)
Lz=dades(3)
mep=dades(4)
mez=dades(5)
mhp=dades(6)
mhz=dades(7)
mup=dades(8)
muz=dades(9)

eps1=dades(14)
eps2=dades(15)

a=dades(17)
kx=dades(18)
ky=dades(19)
kz=dades(20)

! in-plane e-h separation
r12=dsqrt((xe-xh)**2+(ye-yh)**2)

! Kinetic energy is obtained from logarithm of Psi (as in PRB 42, 3503 (1990))

! electron kinetic energy in x direction 
Fex= -(a*(xe-xh)+kx*r12*dtan(kx*xe))/(r12*dsqrt(2.d0*mep))
Tex=(a*(ye-yh)**2+kx**2*r12**3/(dcos(kx*xe))**2)/(4.d0*mep*r12**3)
cinetex= 2*Tex-Fex**2

! electron kinetic energy in y direction 
Fey= -(a*(ye-yh)+ky*r12*dtan(ky*ye))/(r12*dsqrt(2.d0*mep))
Tey=(a*(xe-xh)**2+ky**2*r12**3/(dcos(ky*ye))**2)/(4.d0*mep*r12**3)
cinetey= 2*Tey-Fey**2

! electron kinetic energy in z direction
Fez= -(kz*dtan(kz*ze))/dsqrt(2.d0*mez)
Tez=kz**2/(4.d0*mez*dcos(kz*ze)**2)
cinetez= 2*Tez-Fez**2

! hole kinetic energy in x direction 
Fhx= -(a*(xh-xe)+kx*r12*dtan(kx*xh))/(r12*dsqrt(2.d0*mhp))
Thx=(a*(ye-yh)**2+kx**2*r12**3/(dcos(kx*xh))**2)/(4.d0*mhp*r12**3)
cinethx= 2*Thx-Fhx**2

! hole kinetic energy in y direction
Fhy= -(a*(yh-ye)+ky*r12*dtan(ky*yh))/(r12*dsqrt(2.d0*mhp))
Thy=(a*(xe-xh)**2+ky**2*r12**3/(dcos(ky*yh))**2)/(4.d0*mhp*r12**3)
cinethy= 2*Thy-Fhy**2

! hole kinetic energy in z direction
Fhz= -(kz*dtan(kz*zh))/dsqrt(2.d0*mhz)
Thz=kz**2/(4.d0*mhz*dcos(kz*zh)**2)
cinethz= 2*Thz-Fhz**2

! Coulomb energy (including dielectric mismatch of quantum well, PRB 40, 12359 (1989))

q=(eps1-eps2)/(eps1+eps2)
coul=0.d0

! mirror images on one side of well
do i=-50,-1,1
     coul = coul+q**abs(i)/(eps1*dsqrt((xe-xh)**2+(ye-yh)**2+(ze-zh*(-1)**i - i*Lz)**2))
enddo

coul = coul+1/(eps1*dsqrt((xe-xh)**2+(ye-yh)**2+(ze-zh)**2)) ! coulomb w/o dielectric mismatch

! mirror images on other side of well
do i=1,50,1
     coul = coul+q**abs(i)/(eps1*dsqrt((xe-xh)**2+(ye-yh)**2+(ze-zh*(-1)**i - i*Lz)**2))
enddo

! attractive interaction
coul=-coul

! E_L
ene= cinetex+cinetey+cinetez+cinethx+cinethy+cinethz+coul

RETURN
END


==> anc/codes/exciton/input.nml <==
 &indata_system
                nt=8		, ! number of threads for parallelization
                itmax=10	, ! maximum number of iterations in Newton-Rhapson solver
                Lx=100.0	, ! NPL length along x (Ang)
                Ly=300.0	, ! NPL length along y (Ang)
                Lz=14.0 	, ! NPL length along z (Ang)
		eps1=6.0	, ! relative dielectric constant inside NPL
		eps2=2.0	, ! relative dielectric constant outside NPL
		mep=0.22	, ! in-plane electron effective mass
		mez=0.40	, ! out-of-plane electron effective mass
		mhp=0.41	, ! in-plane hole effective mass
		mhz=0.90	, ! out-of-plane hole effective mass
		m=2000000	, ! number of (successful) points for Monte Carlo evaluation in each walker
		walkers=300	, ! number of random walkers
		encerts=0.5	, ! fraction of steps which should succeed in Metropoli walk (typically 0.5)
		alpha=1.00	, ! initial value of variational parameter
		epsalp=0.02 	, ! convergence threshold of alpha
		epsener=0.5 	/ ! convergence threshold of variational energy (meV)


==> anc/codes/exciton/main.f90 <==
USE omp_lib 

! MAIN ROUTINE: CALCULATE GROUND STATE OF EXCITON IN RECTANGULAR NANOPLATELET
! INCLUDES DIELECTRIC CONFINEMENT (QUANTUM WELL-LIKE)

IMPLICIT NONE

INTEGER:: nt          ! number of threads to be used in calculation (if parallelized)
INTEGER:: itmax, cont ! maximum number of iterations in Newton-Rhapson, actual value
INTEGER:: walkers     ! number of random walkers
INTEGER:: m           ! number of (successful) points to be evaluated in each walker
INTEGER:: mi, mf      ! number of (successful) points used in thermalization and local energy evaluation, respectively
INTEGER:: kk          ! dummy counter

DOUBLE PRECISION:: Lx,Ly,Lz        ! NPL dimensions 
DOUBLE PRECISION:: kx,ky,kz        ! pi/Lx, pi/Ly, pi/Lz
DOUBLE PRECISION:: mep,mez,mhp,mhz ! electron and hole masses (in-plane, z)
DOUBLE PRECISION:: mup,muz         ! exciton reduced mass (in-plane, z)
DOUBLE PRECISION:: rbohr           ! effective Bohr radius
DOUBLE PRECISION:: eps1,eps2       ! dielectric constants inside/outside NPL
DOUBLE PRECISION:: alpha,a         ! variational parameter, Slater function exponent prefactor
DOUBLE PRECISION:: lastalpha,lasta ! previous value in Newton solver
DOUBLE PRECISION:: r0,pas          ! max value of Lz to start walker, length of random step
DOUBLE PRECISION:: epsalp          ! convergence threshold of alpha
DOUBLE PRECISION:: epsener         ! convergence threshold of energy
DOUBLE PRECISION:: encerts         ! fraction of steps in walker that should lead to higher density probability
DOUBLE PRECISION:: lastener,auxener! energy of previous iteration, difference wrt to current one
DOUBLE PRECISION:: elv, ban        ! unit conversion factors: 1 hartree=elv eV, 1 bohr radius=ban Angstrom
DOUBLE PRECISION:: pi              ! 3.1415...
DOUBLE PRECISION:: sec             ! dummy variable
DOUBLE PRECISION:: energ,energ2    ! local energy (E_L), local energy square (E_L^2)
DOUBLE PRECISION:: energmev        ! E_L in meV
DOUBLE PRECISION:: vene            ! variance of E_L
DOUBLE PRECISION:: reh,reh2        ! e-h distance (r_{eh}) and its square (r_{eh}^2)
DOUBLE PRECISION:: energreh,energreh2 ! E_L*r_eh, E_L*r_{eh}^2
DOUBLE PRECISION:: derene,derenereh   ! d(E_L)/da , r_{eh} * d(E_L)/da
DOUBLE PRECISION:: num, den        ! Jacobian and Hessian of local energy vs variational parameter
DOUBLE PRECISION, DIMENSION(20) :: dades     ! vector with input data
DOUBLE PRECISION, DIMENSION(8) :: vecEneVar  ! vector with output data
INTEGER, DIMENSION(5) :: dades2              ! vector with data on number of points
DOUBLE PRECISION :: self_trapz     ! self-energy of a single carrier
REAL :: t1,temps,time              ! measures of time
   

! LOAD INPUT DATA

NAMELIST /indata_system/                                           &
& nt, itmax, Lx, Ly, Lz, eps1, eps2, mep, mez, mhp, mhz, m, walkers, encerts, alpha, epsalp, epsener 

OPEN(UNIT=50,FILE='input.nml') 
READ(50,NML=indata_system) 
CLOSE(50) 

!  Set number of threads for parallel part of calculation 
CALL omp_set_num_threads(nt) 

! WRITE LOG FILE DATA 

OPEN(UNIT=40,FILE='out.data') 
WRITE(40,*) "Lx,Ly,Lz,eps1,eps2,mep,mez,mhp,mhz,m,walkers,encerts" 
WRITE(40,*) Lx," ",Ly," ",Lz," ",eps1," ",eps2," ",mep," ",mez," ",mhp," ",mhz," ",m," ",walkers," ",encerts 
WRITE(40,*) " alpha     energ     variancia  " 

! CONVERT TO ATOMIC UNITS 

elv = 27.211385d0 
ban = 0.529177249d0 

Lx = Lx/ban 
Ly = Ly/ban 
Lz = Lz/ban

! DEFINITIONS

pi=dacos(-1.d0)
kx=pi/Lx
ky=pi/Ly
kz=pi/Lz

mup = mep*mhp/(mep + mhp)  ! X0 reduced mass in-plane
muz = mez*mhz/(mez + mhz)  ! X0 reduced mass out-of-plane (not used at present) 
rbohr = eps1/(2.*mup)      ! X0 effective Bohr radius (in 2D)

WRITE(40,*) " rbohr (a.u.)= ", rbohr 

mi=2*m/10 ! uses 20% of points for thermalization (suggested value)
mf=m-mi   ! rest of points, used for E_L evaluation

r0 = Lz/4.d0  ! used for starting point of random walker
pas = r0/4.d0 ! uppermost length of random step (later updated in thermalization)
 
t1=secnds(time) ! start time of calculation

sec=1.d0  ! can be used to manipulate acceptance in Metropoli's algorithm (if .neq.1)

! vector with input data about number of points (integers)
dades2(1)= m
dades2(2)= mi
dades2(3)= mf

! vector with all other input data (real numbers)
dades(1)=Lx
dades(2)=Ly
dades(3)=Lz
dades(4)=mep
dades(5)=mez
dades(6)=mhp
dades(7)=mhz
dades(8)=mup
dades(9)=muz
dades(10)=r0
dades(11)=pas
dades(12)=sec
dades(13)=encerts
dades(14)=eps1
dades(15)=eps2

a = alpha/rbohr ! Slater correlation factor: exp(-a*r), with a=alpha/rbohr
dades(16)=alpha
dades(17)=a

dades(18)=kx
dades(19)=ky
dades(20)=kz

! CALCULATE SELF-ENERGY OF ELECTRON (or HOLE)
! This is a 1D potential, constant in 5 out of the 6 coordinates.
! hence  worth calculating outside the monte carlo routines
CALL self_int(dades,self_trapz)

! START QMC CALCULATION

cont=0 ! current iteration in Newton-Rhapson solver
lastalpha=666.d0 ! dummy value, not to meet while condition at first
lastener=6666.d0  ! dummy value, not to meet while condition at first
auxener=6666.d0  ! dummy value, not to meet while condition at first


DO WHILE (abs(lastalpha-alpha).gt.epsalp)

   
  cont=cont+1

  WRITE(*,*) 'Iteration no.=',cont
  
  energ=0.d0      ! < E_L >
  energ2=0.d0     ! < E_L^2 >
  reh=0.d0        ! < r_{eh} >
  reh2=0.d0       ! < r_{eh}^2 >
  energreh=0.d0   ! < E_L * r_{eh} >
  energreh2=0.d0  ! < E_L * r_{eh}^2 >
  derene=0.d0     ! < dE_L/da >
  derenereh=0.d0  ! < dE_L/da * r_{eh} >
  
  ! vector with output data
  
  vecEneVar(1)=energ
  vecEneVar(2)=energ2
  vecEneVar(3)=reh
  vecEneVar(4)=reh2
  vecEneVar(5)=energreh
  vecEneVar(6)=energreh2
  vecEneVar(7)=derene
  vecEneVar(8)=derenereh
  
  
!$OMP PARALLEL PRIVATE (vecEneVar)           
  
!$OMP DO
          DO kk=1,walkers ! walkers are distributed among different threads
  
             CALL walk_scan(dades,dades2,vecEneVar) ! start one walk
  
             ! the walker magnitudes are summed for each of the mf points we calculate
             ! here we add average values within walkers
             energ     = energ + vecEneVar(1)/mf
             energ2    = energ2 + vecEneVar(2)/mf
             reh       = reh + vecEneVar(3)/mf
             reh2      = reh2 + vecEneVar(4)/mf
             energreh  = energreh + vecEneVar(5)/mf
             energreh2 = energreh2 + vecEneVar(6)/mf
             derene    = derene + vecEneVar(7)/mf
             derenereh = derenereh + vecEneVar(8)/mf
  
          ENDDO
  
!$OMP END DO
  
!$OMP END PARALLEL
  
  ! average over walkers
  energ     = energ/walkers
  energ2    = energ2/walkers
  reh       = reh/walkers
  reh2      = reh2/walkers
  energreh  = energreh/walkers
  energreh2 = energreh2/walkers
  derene    = derene/walkers
  derenereh = derenereh/walkers
  
  ! variance of energy
  vene=energ2-energ**2
  
  ! convert from hartree to meV
  energmev=energ*elv*1000
  
  ! write this iteration's results in output/log file
  WRITE(40,*) alpha,energmev,vene
  WRITE(*,*) "{",alpha,",",energmev,",",vene,"}"

  ! Jacobian of local energy with respect to variational parameter "a"
  num=(energ*reh-energreh)*2.d0
  
  ! Hessian of local energy with respect to variational parameter "a"
  den=(2.d0*(energreh2-energ*reh2)+2.d0*reh*num-derenereh+derene*reh)*2.d0
  
  ! New coordinates in Newton-Rhapson process:
  
  ! so far
  lasta=a
  lastalpha=alpha
  auxener=energmev-lastener

  IF (abs(auxener).lt.epsener) EXIT ! convergence in energy

  lastener=energmev
  
  ! next value
  a=lasta-num/den
  alpha=a*rbohr
  
  ! update input data
  dades(16)=alpha
  dades(17)=a
  
   IF (cont.gt.itmax) THEN
             WRITE(*,*)   "Newton-Rhapson needs more iterations"
             WRITE(40,*)  "Newton-Rhapson needs more iterations"
             EXIT
   ENDIF

  
END DO ! end while loop

temps=secnds(time)-t1 

! include self-energy of exciton
energmev=(energ + 2.*self_trapz)*elv*1000

WRITE(*,*) "Final result (including self-energy, meV)"
WRITE(*,*) "{",lastalpha,",",energmev,",",vene,"}"

WRITE(40,*) "Final result (with self-energy):" 
WRITE(40,*) "alpha, energy (meV), variance  (meV^2)"
WRITE(40,*) lastalpha,energmev,vene

WRITE(40,*) 
WRITE(40,*) "Run time",temps

CLOSE(40)

WRITE(*,*) "Run time",temps

STOP

END


==> anc/codes/exciton/makefile <==
FC = gfortran
LIBS = -L /usr/lib/x86_64-linux-gnu -liomp5
FLAGS = -fopenmp


all:	exciton.x

exciton.x:	main.f90 walk_rel_avg.f90 prob.f90 ene.f90 dere.f90 ran.f90 self_integral.f90
	${FC} main.f90 walk_rel_avg.f90 prob.f90 ene.f90 dere.f90 ran.f90 self_integral.f90 -o exciton.x $(FLAGS) $(LIBS)

clean:
	rm -f *.x 


==> anc/codes/exciton/prob.f90 <==
DOUBLE PRECISION FUNCTION prob(dades,x1,x2,y1,y2,z1,z2)
! Determine density probability at given coordinates

IMPLICIT NONE
DOUBLE PRECISION, DIMENSION(20) :: dades
DOUBLE PRECISION :: x1,x2,y1,y2,z1,z2
DOUBLE PRECISION :: Lx,Ly,Lz,kx,ky,kz,a

! NPL dimensions
Lx=dades(1)
Ly=dades(2)
Lz=dades(3)

! Slater factor exponent coeficient
a=dades(17)

! pi/Lx, pi/Ly, pi/Lz
kx=dades(18)
ky=dades(19)
kz=dades(20)


! zero density outside the NPL
IF(dabs(x1).ge.Lx/2.d0.or.dabs(x2).ge.Lx/2.d0.or.dabs(y1).ge.Ly/2.d0.or. &
   dabs(y2).ge.Ly/2.d0.or.dabs(z1).ge.Lz/2.d0.or.dabs(z2).ge.Lz/2.d0) THEN
   prob = 0.d0
   RETURN
ENDIF

! psi * conj(psi) 
prob =  dcos(kx*x1)**2*dcos(kx*x2)**2*dcos(ky*y1)**2*dcos(ky*y2)**2* &
        dcos(kz*z1)**2*dcos(kz*z2)**2*exp(-2*a*dsqrt((x1-x2)**2+(y1-y2)**2))

RETURN
END


==> anc/codes/exciton/ran.f90 <==
      double precision FUNCTION ran2(idum, iv, iy, idum2)
      INTEGER idum,IM1,IM2,IMM1,IA1,IA2,IQ1,IQ2,IR1,IR2,NTAB,NDIV
      REAL*8 AM,EPS,RNMX
      PARAMETER (IM1=2147483563,IM2=2147483399,AM=1./IM1,IMM1=IM1-1, &
      IA1=40014,IA2=40692,IQ1=53668,IQ2=52774,IR1=12211,IR2=3791, &
      NTAB=32,NDIV=1+IMM1/NTAB,EPS=1.2e-7,RNMX=1.-EPS)
      INTEGER idum2,j,k,iv(NTAB),iy
!      SAVE iv,iy,idum2
!      DATA idum2/123456789/, iv/NTAB*0/, iy/0/
      if (idum.le.0) then
        idum=max(-idum,1)
        idum2=idum
        do 11 j=NTAB+8,1,-1
          k=idum/IQ1
          idum=IA1*(idum-k*IQ1)-k*IR1
          if (idum.lt.0) idum=idum+IM1
          if (j.le.NTAB) iv(j)=idum
11      continue
        iy=iv(1)
      endif
      k=idum/IQ1
      idum=IA1*(idum-k*IQ1)-k*IR1
      if (idum.lt.0) idum=idum+IM1
      k=idum2/IQ2
      idum2=IA2*(idum2-k*IQ2)-k*IR2
      if (idum2.lt.0) idum2=idum2+IM2
      j=1+iy/NDIV
      iy=iv(j)-idum2
      iv(j)=idum
      if(iy.lt.1)iy=iy+IMM1
      ran2=min(AM*iy,RNMX)
      return
      END


==> anc/codes/exciton/self_integral.f90 <==
SUBROUTINE self_int(dades,self_trapz)
! Calculate self-energy of one carrier in a quantum well (from PRB 40, 12359 (1989)).

IMPLICIT NONE 
DOUBLE PRECISION, DIMENSION(20) :: dades

DOUBLE PRECISION:: Lz,eps1,eps2,q
DOUBLE PRECISION:: z
DOUBLE PRECISION:: self, h, self_trapz
DOUBLE PRECISION:: pi

INTEGER:: i,k


pi=dacos(-1.d0)

Lz=dades(3)

eps1=dades(14)
eps2=dades(15)


q=(eps1-eps2)/(eps1+eps2)

! integrate self-energy potential over a quantum well of length Lz
! using trapezoidal rule. Wave function is cos(kz z)

h=Lz/10001

self_trapz=0.d0

DO k=1,10000

   z=-Lz/2 + k * h

   self=0.d0

   ! image charges on one side of the well
   DO i=-50,-1,1
        self = self+ dcos(pi/Lz*z)**2 * q**(-i)/(2*eps1*dsqrt((z-z*(-1)**i - i*Lz)**2))
   ENDDO

   ! image charges on other side
   DO i=1,50,1
       self = self+ dcos(pi/Lz*z)**2 * q**i/(2*eps1*dsqrt((z-z*(-1)**i - i*Lz)**2))
   ENDDO

   self_trapz=self_trapz + self

ENDDO

self_trapz=self_trapz*2.d0/Lz*h 

RETURN
END


==> anc/codes/exciton/test_data/input.nml <==
 &indata_system
                nt=8		, ! number of threads for parallelization
                itmax=10	, ! maximum number of iterations in Newton-Rhapson solver
                Lx=100.0	, ! NPL length along x (Ang)
                Ly=300.0	, ! NPL length along y (Ang)
                Lz=14.0 	, ! NPL length along z (Ang)
		eps1=6.0	, ! relative dielectric constant inside NPL
		eps2=2.0	, ! relative dielectric constant outside NPL
		mep=0.22	, ! in-plane electron effective mass
		mez=0.40	, ! out-of-plane electron effective mass
		mhp=0.41	, ! in-plane hole effective mass
		mhz=0.90	, ! out-of-plane hole effective mass
		m=2000000	, ! number of (successful) points for Monte Carlo evaluation in each walker
		walkers=300	, ! number of random walkers
		encerts=0.5	, ! fraction of steps which should succeed in Metropoli walk (typically 0.5)
		alpha=1.00	, ! initial value of variational parameter
		epsalp=0.02 	, ! convergence threshold of alpha
		epsener=0.5 	/ ! convergence threshold of variational energy (meV)


==> anc/codes/exciton/test_data/out.data <==
 Lx,Ly,Lz,eps1,eps2,mep,mez,mhp,mhz,m,walkers,encerts
   100.00000000000000          300.00000000000000          14.000000000000000          6.0000000000000000          2.0000000000000000         0.22000000000000000         0.40000000000000002         0.40999999999999998         0.90000000000000002            2000000           300    0.50000000000000000     
  alpha     energ     variancia  
  rbohr (a.u.)=    20.953436807095347     
   1.0000000000000000        409.77291386364078        1.4135490845018771E-003
  0.71532770146558244        387.44231423970649        5.2081829942114048E-004
 Final result (with self-energy):
 alpha, energy (meV), variance  (meV^2)
  0.71532770146558244        662.82673028754209        5.2081829942114048E-004

 Run time   451.066406    


==> anc/codes/exciton/walk_rel_avg.f90 <==
SUBROUTINE walk_scan(dades,dades2,vecEneVar)
! Generate random walks to evaluate local energy (etc)
! Accumulated averages in metropoli (as Fahy PRB 42 (1990) 3503)
IMPLICIT NONE
DOUBLE PRECISION, DIMENSION(20), INTENT(IN) :: dades
INTEGER, DIMENSION(5), INTENT(IN) :: dades2
DOUBLE PRECISION, DIMENSION(8), INTENT(OUT) :: vecEneVar

DOUBLE PRECISION:: Lx,Ly,Lz,mep,mez,mhp,mhz,mup,muz,rbohr
DOUBLE PRECISION:: kx,ky,kz
DOUBLE PRECISION:: eps1,eps2
DOUBLE PRECISION:: alpha,a,r0,pas
DOUBLE PRECISION:: sec, encerts

DOUBLE PRECISION:: pastemx,pastemy,pastemz,p0,p1
DOUBLE PRECISION:: x1,y1,z1,x2,y2,z2,x1b,x2b,y1b,y2b,z1b,z2b
DOUBLE PRECISION:: xR,yR,zR,xrel,yrel,zrel,xRb,yRb,zRb,xrelb,yrelb,zrelb
DOUBLE PRECISION:: w,ran2,prob
DOUBLE PRECISION:: aux,auxdere,auxreh
DOUBLE PRECISION:: energ,energ2,ene,ene2, dere
DOUBLE PRECISION:: reh,reh2,energreh,energreh2,derene,derenereh

! variables of last evaluated point
DOUBLE PRECISION:: energ_0,energ2_0,reh_0,reh2_0,energreh_0,energreh2_0,derene_0,derenereh_0

INTEGER :: iv(32), iy, idum2, idum
INTEGER:: cont,walkers, m, mi, mf, i, i2




! RANDOM NUMBER GENERATION INPUT
idum2 = 123456789 ; iv(:) = 0 ; iy = 0

! RETRIEVE INPUT DATA
m = dades2(1)
mi = dades2(2)
mf = dades2(3)

Lx=dades(1)
Ly=dades(2)
Lz=dades(3)
mep=dades(4)
mez=dades(5)
mhp=dades(6)
mhz=dades(7)
mup=dades(8)
muz=dades(9)
r0=dades(10)
pas=dades(11)
sec=dades(12)
encerts=dades(13)
eps1=dades(14)
eps2=dades(15)
alpha=dades(16)
a=dades(17)

kx=dades(18)
ky=dades(19)
kz=dades(20)

! GENERATE RANDOM POSITION TO START WALKER 
! Recall r0=Lz/4, so we start somewhere from -L/4 to L/4
! (the NPL dimensions range from -L/2 to L/2)


! Random center of mass coordinates
xR=r0*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
yR=r0*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
zR=r0*(2*ran2(idum, iv, iy, idum2)-1)

! Random relative motion coordinates
xrel=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
yrel=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
zrel=pas*(2*ran2(idum, iv, iy, idum2)-1)

! Convert to cartesian coordinates
! (notice it is worth to start with relative coordinates rather than absolute ones,
!  because the former are most sensitive to the r_{eh}->0 singularity, and this conditions 
!  the Metropoli's path)

x1=xR+xrel*mhp/(mep+mhp)
x2=xR-xrel*mep/(mep+mhp)

y1=yR+yrel*mhp/(mep+mhp)
y2=yR-yrel*mep/(mep+mhp)

z1=zR+zrel*mhz/(mez+mhz)
z2=zR-zrel*mez/(mez+mhz)

! Determine probability density of exciton at this point
p0=prob(dades,x1,x2,y1,y2,z1,z2)
   
! THERMALIZATION 
! recalculates "pas" to reach a rate of successful steps in walks set by "encerts"
! in Metropoli's algorithm

cont=0
i=1
DO WHILE (i.le.mi) 
         cont=cont+1

         ! Random step
         pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
         pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
         pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

         ! New CM coordinates
         xRb=xR+pastemx
         yRb=yR+pastemy
         zRb=zR+pastemz

         ! Random step (shorter steps turn out to be convenient)
         pastemx=(pas/2.d0)*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
         pastemy=(pas/2.d0)*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
         pastemz=(pas/2.d0)*(2*ran2(idum, iv, iy, idum2)-1) 

         ! New relative motion coordinates
         xrelb=xrel+pastemx
         yrelb=yrel+pastemy
         zrelb=zrel+pastemz

         ! New absolute coordinates
         x1b=xRb+xrelb*mhp/(mep+mhp)
         x2b=xRb-xrelb*mep/(mep+mhp)

         y1b=yRb+yrelb*mhp/(mep+mhp)
         y2b=yRb-yrelb*mep/(mep+mhp)

         z1b=zRb+zrelb*mhz/(mez+mhz)
         z2b=zRb-zrelb*mez/(mez+mhz)

         ! Determine probability density of exciton at new point
         p1=prob(dades,x1b,x2b,y1b,y2b,z1b,z2b)
         w=ran2(idum, iv, iy, idum2); ! random number 0-1

         ! if new position's density > that of previous position times w (Metropoli's criterium)
         ! and it is inside the NPL domain, set it as starting point for next step
         IF(p1/p0>sec*w.AND.dabs(x1b)<Lx/2.d0.AND.dabs(x2b)<Lx/2.d0.AND. &
            dabs(y1b)<Ly/2.d0.AND.dabs(y2b)<Ly/2.d0.AND.dabs(z1b)<Lz/2.d0.AND. &
            dabs(z2b)<Lz/2.d0) THEN 

            ! consolidate new coordinates & probability as starting point for next step
             xR=xRb 
             yR=yRb
             zR=zRb

             xrel=xrelb
             yrel= yrelb
             zrel=zrelb

             p0=p1
             i=i+1 ! one more successful point
          ENDIF

ENDDO 


! redefine step length such that number of succesful steps "mi" ~ encerts*cont
pas=pas*mi/(encerts*cont); 


! USE THE REMAINING POINTS (mf) FOR ACTUAL CALCULATION OF LOCAL ENERGY ETC

cont=0

energ=0.d0
energ2=0.d0
reh=0.d0
reh2=0.d0
energreh=0.d0
energreh2=0.d0
derene=0.d0
derenereh=0.d0

! evaluate current point to use later on for accumulated average
aux=ene(dades,x1b,x2b,y1b,y2b,z1b,z2b)
auxdere=dere(dades,x1b,x2b,y1b,y2b)
auxreh=dsqrt((x1b-x2b)**2+(y1b-y2b)**2)

energ_0     = aux
energ2_0    = aux**2
reh_0       = auxreh
reh2_0      = auxreh**2
energreh_0  = aux*auxreh
energreh2_0 = aux*auxreh**2
derene_0    = auxdere
derenereh_0 = auxdere*auxreh 

p0=p1


DO WHILE (i.le.m) 
         cont=cont+1;

         ! Random step
         pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
         pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
         pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

         ! New CM coordinates
         xRb=xR+pastemx
         yRb=yR+pastemy
         zRb=zR+pastemz

         ! Random step (shorter steps turn out to be convenient)
         pastemx=(pas/2.d0)*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
         pastemy=(pas/2.d0)*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
         pastemz=(pas/2.d0)*(2*ran2(idum, iv, iy, idum2)-1) 

         ! New relative motion coordinates
         xrelb=xrel+pastemx
         yrelb=yrel+pastemy
         zrelb=zrel+pastemz

         ! New absolute coordinates
         x1b=xRb+xrelb*mhp/(mep+mhp)
         x2b=xRb-xrelb*mep/(mep+mhp)

         y1b=yRb+yrelb*mhp/(mep+mhp)
         y2b=yRb-yrelb*mep/(mep+mhp)

         z1b=zRb+zrelb*mhz/(mez+mhz)
         z2b=zRb-zrelb*mez/(mez+mhz)


         ! if new position is inside the NPL domain calculate energy
         IF(dabs(x1b)<Lx/2.d0.AND.dabs(x2b)<Lx/2.d0.AND. &
            dabs(y1b)<Ly/2.d0.AND.dabs(y2b)<Ly/2.d0.AND.dabs(z1b)<Lz/2.d0.AND. &
            dabs(z2b)<Lz/2.d0) THEN 

            ! Determine probability density of exciton at new point
            p1=prob(dades,x1b,x2b,y1b,y2b,z1b,z2b)
            w=ran2(idum, iv, iy, idum2); ! random number 0-1


            ! calculate E_L, d(E_L)/da and r_{eh} at this point
            aux=ene(dades,x1b,x2b,y1b,y2b,z1b,z2b)
            auxdere=dere(dades,x1b,x2b,y1b,y2b)
            auxreh=dsqrt((x1b-x2b)**2+(y1b-y2b)**2)

            ! accumulated E_L, E_L^2, r_{eh}, r_{eh}^2, E_L r_{eh}, E_L r_{eh}^2, dE_L/da, dE_L/da r_{eh}
            ! use accumulated averages as recommended in Fahy's PRB
            energ    =energ     + p1*aux            + (1-p1)*energ_0
            energ2   =energ2    + p1*aux**2         + (1-p1)*energ2_0
            reh      =reh       + p1*auxreh         + (1-p1)*reh_0
            reh2     =reh2      + p1*auxreh**2      + (1-p1)*reh2_0
            energreh =energreh  + p1*aux*auxreh     + (1-p1)*energreh_0
            energreh2=energreh2 + p1*aux*auxreh**2  + (1-p1)*energreh2_0
            derene   =derene    + p1*auxdere        + (1-p1)*derene_0
            derenereh=derenereh + p1*auxdere*auxreh + (1-p1)*derenereh_0


            ! if -in addition- density at this point exceeds w*p0, consolidate
            ! coordinates (Metropoli's algorithm)
            IF (p1/p0>sec*w) THEN

            ! consolidate new coordinates & probability as starting point for next step
            xR=xRb 
            yR=yRb
            zR=zRb

            xrel=xrelb
            yrel= yrelb
            zrel=zrelb



            ! store this point info for next evaluation
            p0=p1
            energ_0     = aux
            energ2_0    = aux**2
            reh_0       = auxreh
            reh2_0      = auxreh**2
            energreh_0  = aux*auxreh
            energreh2_0 = aux*auxreh**2
            derene_0    = auxdere
            derenereh_0 = auxdere*auxreh 

            ENDIF

            i=i+1 ! one more successful point 

         ENDIF

ENDDO


! Store accumulated results of this walker

vecEneVar(1)=energ
vecEneVar(2)=energ2
vecEneVar(3)=reh
vecEneVar(4)=reh2
vecEneVar(5)=energreh
vecEneVar(6)=energreh2
vecEneVar(7)=derene
vecEneVar(8)=derenereh

RETURN
END


==> anc/codes/trion/README <==
-----------------------------------------------------------------
- List of files and directories in directory after extracting   -
-----------------------------------------------------------------


README	
makefile  
main.f90  
walk_rel_avg.f90
prob.f90  
ene.f90  
dere.f90  
ran.f90  
self_integral.f90  
invert3.f90
input.nml  
test_data/  

----------------------------------------
- Description of files and directories -
----------------------------------------

README: This file. Includes brief description of all files, as well as instructions for execution. 

makefile: compiles the fortran codes to produce the executable "trion.x"

main.f90: main body of the program. Reads input data, calls routines within iterative
Newton-Rhapson solver and finally writes output data.  It includes OMP directives, 
which are used if makefile links to an openOMP library.

walk_rel_avg.f90 : random walker. Includes thermalization, evaluation of local magnitudes
(energy, energy gradient, energy Hessian).

prob.f90: calculates the probability density of the trial function.

ene.f90: calculates the trion local energy from Hamiltonian (25), except self-energy potential.

dere.f90: calculates first and second derivatives of trion local energy with Eqs. (18) and (19).

ran.f90: calculates random number between 0 and 1

self_integral.f90: integrates self-energy potential.

invert3.f90: calculate the inverse of (3x3) Hessian matrix.

input.nml:  input data file (see parameters inside). 

The code assumes positive trion (X+). 
Negative trion can be calculated by simply assigning 
hole effective masses to "mep, mez" parameters and 
electron effective masses to "mhp, mhz".

test_data/: directory with a sample input and output file


-------------
- Execution - 
-------------

1) Customize "makefile".
FC: your fortran compiler
LIBS: path to your openMP library, if you want the executable to be parallelized
FLAG: flag to use openMP in your compiler (e.g. ifort-> -openmp , gfortran -> -fopenmp)

Type "make" on prompt to obtain the executable "trion.x"

2) Edit "input.nml" to customize input data.

3) Run "trion.x" to obtain output file "out.data".

--------
- Test -
--------

The input file "input.nml" in the directory "test_data" 
should reproduce the output file "out.data" in the same folder.

Notice that small variations in the optimal variational parameter
and energy (fraction to few meV) can be obtained, because of the 
stochastic nature of the calculation -the random number generation 
varies for different compilations or platforms-. These differences 
are gradually reduced (down to sub-meV) as the number of points 
and walkers increases.


==> anc/codes/trion/dere.f90 <==
! FUNCTIONS NEEDED TO CALCULATE FIRST AND SECOND DERIVATIVES OF LOCAL ENERGY


DOUBLE PRECISION FUNCTION Dalpha(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades

Lx=dades(1)
Ly=dades(2)
Lz=dades(3)
kx=dades(4)
ky=dades(5)
kz=dades(6)
mep=dades(7)
mez=dades(8)
mhp=dades(9)
mhz=dades(10)
mup=dades(11)
muz=dades(12)
eps1=dades(17)
eps2=dades(18)
Z=dades(19)
alpha=dades(20)
beta=dades(21)



r1e = dsqrt((x1-xe)**2 + (y1-ye)**2)
r2e = dsqrt((x2-xe)**2 + (y2-ye)**2)	
r12 = dsqrt((x1-x2)**2+(y1-y2)**2)	
x1e2 = x1**2-2*x1*xe+xe**2
x2e2 = x2**2-2*x2*xe+xe**2
y1e2 = y1**2-2*y1*ye+ye**2
y2e2 = y2**2-2*y2*ye+ye**2
den1e = dsqrt(x1**2-2*x1*xe+xe**2+(y1-ye)**2)
den2e = dsqrt(x2**2-2*x2*xe+xe**2+(y2-ye)**2)
den12 = dsqrt(x1**2-2*x1*x2+x2**2+(y1-y2)**2)


Dalpha = ((6*x2**2*alpha**2*beta)/(1 + den12*alpha)**4 - (2*den12*alpha*beta)/(1 + den12*alpha)**3 -                   		  &
(4*x2**2*alpha*beta)/(den12*(1 + den12*alpha)**3) - (2*den12*x2**2*alpha*beta)/                                		  &
(r12**2*(1 + den12*alpha)**3) + (2*beta)/(1 + den12*alpha)**2 - (x2**2*beta)/(den12**2*(1 + den12*alpha)**2) + 		  & 
(x2**2*beta)/(r12**2*(1 + den12*alpha)**2) + x1*((-6*x2*beta)/ (den12**2*(1 + den12*alpha)**3) +               		  &
(6*x2*(1 + 3*den12*alpha)*beta)/(den12**2*(1+den12*alpha)**4))+x1**2*((3*beta)/(den12**2*(1+den12*alpha)**3) -        &
    (3*(beta+3*den12*alpha*beta))/(den12**2*(1+den12*alpha)**4)))/(2*mhp)+((6*x1**2*alpha**2*beta)/(1+den12*alpha)**4 -   &
    (2*den12*alpha*beta)/(1 + den12*alpha)**3 -(4*x1**2*alpha*beta)/(den12*(1 + den12*alpha)**3) -                        &
    (2*den12*x1**2*alpha*beta)/(r12**2*(1 + den12*alpha)**3) +(2*beta)/(1 + den12*alpha)**2 -                             &
    (x1**2*beta)/(den12**2*(1 + den12*alpha)**2) +(x1**2*beta)/(r12**2*(1 + den12*alpha)**2) + x2*((-6*x1*beta)/          &
     (den12**2*(1 + den12*alpha)**3) +(6*x1*(1 + 3*den12*alpha)*beta)/(den12**2*(1 + den12*alpha)**4)) +                  &
     x2**2*((3*beta)/(den12**2*(1+den12*alpha)**3)-(3*(beta+3*den12*alpha*beta))/(den12**2*(1+den12*alpha)**4)))/(2*mhp) + &
    ((6*y2**2*alpha**2*beta)/(1 + den12*alpha)**4 - (2*den12*alpha*beta)/(1 + den12*alpha)**3 -                           &
    (4*y2**2*alpha*beta)/(den12*(1+den12*alpha)**3)-(2*den12*y2**2*alpha*beta)/(r12**2*(1 + den12*alpha)**3) +            &
    (2*beta)/(1+den12*alpha)**2-(y2**2*beta)/(den12**2*(1+den12*alpha)**2)+(y2**2*beta)/(r12**2*(1+den12*alpha)**2) +     & 
    y1*((-6*y2*beta)/(den12**2*(1+den12*alpha)**3)+(6*y2*(1+3*den12*alpha)*beta)/(den12**2*(1 + den12*alpha)**4)) +       &
    y1**2*((3*beta)/(den12**2*(1+den12*alpha)**3)-(3*(beta+3*den12*alpha*beta))/(den12**2*(1+den12*alpha)**4)))/(2*mhp)+  &
    ((6*y1**2*alpha**2*beta)/(1 + den12*alpha)**4 -(2*den12*alpha*beta)/(1 + den12*alpha)**3 -                            &
    (4*y1**2*alpha*beta)/(den12*(1 + den12*alpha)**3)-(2*den12*y1**2*alpha*beta)/(r12**2*(1 + den12*alpha)**3) +          &
    (2*beta)/(1+den12*alpha)**2-(y1**2*beta)/(den12**2*(1+den12*alpha)**2)+(y1**2*beta)/(r12**2*(1+den12*alpha)**2) +     &
    y2*((-6*y1*beta)/(den12**2*(1 + den12*alpha)**3) +(6*y1*(1 + 3*den12*alpha)*beta)/(den12**2*(1 + den12*alpha)**4)) +  &
    y2**2*((3*beta)/(den12**2*(1+den12*alpha)**3)-(3*(beta+3*den12*alpha*beta))/(den12**2*(1+den12*alpha)**4)))/(2*mhp) - &
    (((-2*r12*(-x1 + x2)*alpha*beta)/(1 + r12*alpha)**3 - ((x1 - x2)*beta)/(1 + r12*alpha)**2 +                           &
    ((-x1 + x2)*beta)/(1 + r12*alpha)**2)*(((-x1 + xe)*Z)/r1e +((-x1 + x2)*alpha*beta)/(1 + r12*alpha)**2 +               &
    ((x1 - x2)*beta)/(r12*(1 + r12*alpha))- kx*dtan(kx*x1)))/mhp -(((-2*r12*(x1 - x2)*alpha*beta)/(1 + r12*alpha)**3 +    &
    ((x1 - x2)*beta)/(1 + r12*alpha)**2 - ((-x1 + x2)*beta)/(1 + r12*alpha)**2)*(((-x2 + xe)*Z)/r2e +                     &
    ((x1 - x2)*alpha*beta)/(1 + r12*alpha)**2 +((-x1 + x2)*beta)/(r12*(1 + r12*alpha)) - kx*dtan(kx*x2)))/mhp -           &
    (((-2*r12*(-y1 + y2)*alpha*beta)/(1 + r12*alpha)**3 -((y1 - y2)*beta)/(1 + r12*alpha)**2 +                            &
    ((-y1 + y2)*beta)/(1 + r12*alpha)**2)*(((-y1 + ye)*Z)/r1e +((-y1 + y2)*alpha*beta)/(1 + r12*alpha)**2 +               &
    ((y1 - y2)*beta)/(r12*(1 + r12*alpha)) - ky*dtan(ky*y1)))/mhp - (((-2*r12*(y1 - y2)*alpha*beta)/(1 + r12*alpha)**3 +  &
    ((y1 - y2)*beta)/(1 + r12*alpha)**2 - ((-y1 + y2)*beta)/(1 + r12*alpha)**2)*(((-y2 + ye)*Z)/r2e +                     &
    ((y1 - y2)*alpha*beta)/(1 + r12*alpha)**2 +((-y1 + y2)*beta)/(r12*(1 + r12*alpha)) - ky*dtan(ky*y2)))/mhp

    
!	write(40,*) "Dalpha = ",Dalpha

RETURN
END


DOUBLE PRECISION FUNCTION Dbeta(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, DIMENSION(21) :: dades


Lx=dades(1)
Ly=dades(2)
Lz=dades(3)
kx=dades(4)
ky=dades(5)
kz=dades(6)
mep=dades(7)
mez=dades(8)
mhp=dades(9)
mhz=dades(10)
mup=dades(11)
muz=dades(12)
eps1=dades(17)
eps2=dades(18)
Z=dades(19)
alpha=dades(20)
beta=dades(21)

r1e = dsqrt((x1-xe)**2 + (y1-ye)**2)
r2e = dsqrt((x2-xe)**2 + (y2-ye)**2)	
r12 = dsqrt((x1-x2)**2+(y1-y2)**2)	
x1e2 = x1**2-2*x1*xe+xe**2
x2e2 = x2**2-2*x2*xe+xe**2
y1e2 = y1**2-2*y1*ye+ye**2
y2e2 = y2**2-2*y2*ye+ye**2
den1e = dsqrt(x1**2-2*x1*xe+xe**2+(y1-ye)**2)
den2e = dsqrt(x2**2-2*x2*xe+xe**2+(y2-ye)**2)
den12 = dsqrt(x1**2-2*x1*x2+x2**2+(y1-y2)**2)




Dbeta = ((-2*x2**2*alpha**2)/(den12*(1 + den12*alpha)**3) + 	                        &
		alpha/(1 + den12*alpha)**2 + (x2**2*alpha)/(r12**2*(1 + den12*alpha)**2) -      &
		1/(den12*(1 + den12*alpha)) +x2**2/(den12**3*(1 + den12*alpha)) +               &
		(x1**2*(1 + 3*den12*alpha))/(den12**3*(1 + den12*alpha)**3) - 				    &
		(2*x1*x2*(1 + 3*den12*alpha))/(den12**3*(1 + den12*alpha)**3))/(2*mhp) +        &
		((-2*x1**2*alpha**2)/(den12*(1 + den12*alpha)**3)+alpha/(1 + den12*alpha)**2 +  &
		(x1**2*alpha)/(r12**2*(1 + den12*alpha)**2) - 1/(den12*(1 + den12*alpha)) + 	&
		x1**2/(den12**3*(1 + den12*alpha)) - (2*x1*x2*(1 + 3*den12*alpha))/				&
		(den12**3*(1 + den12*alpha)**3) + (x2**2*(1 + 3*den12*alpha))/                  &
	    (den12**3*(1 + den12*alpha)**3))/(2*mhp) +                                      &
		((-2*y2**2*alpha**2)/(den12*(1 + den12*alpha)**3) +                             &
		alpha/(1 + den12*alpha)**2 + (y2**2*alpha)/(r12**2*(1 + den12*alpha)**2) -      &
		1/(den12*(1 + den12*alpha)) + y2**2/(den12**3*(1 + den12*alpha)) +              &
		(y1**2*(1 + 3*den12*alpha))/(den12**3*(1 + den12*alpha)**3) -                   &
		(2*y1*y2*(1 + 3*den12*alpha))/(den12**3*(1 + den12*alpha)**3))/(2*mhp) +        &
		((-2*y1**2*alpha**2)/(den12*(1 + den12*alpha)**3) +                             &
		alpha/(1 + den12*alpha)**2 + (y1**2*alpha)/(r12**2*(1 + den12*alpha)**2) -      &
		1/(den12*(1 + den12*alpha)) + y1**2/(den12**3*(1 + den12*alpha)) -              &
		(2*y1*y2*(1 + 3*den12*alpha))/(den12**3*(1 + den12*alpha)**3) +                 &
		(y2**2*(1 + 3*den12*alpha))/(den12**3*(1 + den12*alpha)**3))/(2*mhp) -          &
		((((-x1 + x2)*alpha)/(1 + r12*alpha)**2 + (x1 - x2)/(r12*(1 + r12*alpha)))*     &
		(((-x1 + xe)*Z)/r1e + ((-x1 + x2)*alpha*beta)/(1 + r12*alpha)**2 +              &
		((x1 - x2)*beta)/(r12*(1 + r12*alpha)) - kx*dtan(kx*x1)))/mhp -                 &
		((((x1 - x2)*alpha)/(1 + r12*alpha)**2 + (-x1 + x2)/(r12*(1 + r12*alpha)))*     &
		(((-x2 + xe)*Z)/r2e + ((x1 - x2)*alpha*beta)/(1 + r12*alpha)**2 +               &
		((-x1 + x2)*beta)/(r12*(1 + r12*alpha)) - kx*dtan(kx*x2)))/mhp -                &
		((((-y1 + y2)*alpha)/(1 + r12*alpha)**2 + (y1 - y2)/(r12*(1 + r12*alpha)))*     &
		(((-y1 + ye)*Z)/r1e + ((-y1 + y2)*alpha*beta)/(1 + r12*alpha)**2 +              &
		((y1 - y2)*beta)/(r12*(1 + r12*alpha)) - ky*dtan(ky*y1)))/mhp -                 &
		((((y1 - y2)*alpha)/(1 + r12*alpha)**2 + (-y1 + y2)/(r12*(1 + r12*alpha)))*     &
		(((-y2 + ye)*Z)/r2e + ((y1 - y2)*alpha*beta)/(1 + r12*alpha)**2 +               &
		((-y1 + y2)*beta)/(r12*(1 + r12*alpha)) -  ky*dtan(ky*y2)))/mhp

!	write(40,*) "Dbeta = ",Dbeta

RETURN
END


DOUBLE PRECISION FUNCTION DlogFalphabeta(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades


alpha=dades(20)

r12 = dsqrt((x1-x2)**2+(y1-y2)**2)

DlogFalphabeta=-r12**2/(1+alpha*r12)**2

RETURN
END



DOUBLE PRECISION FUNCTION DlogFalpha(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades

alpha=dades(20)
beta=dades(21)

r12 = dsqrt((x1-x2)**2+(y1-y2)**2)	

DlogFalpha=-beta*r12**2/(1+alpha*r12)**2

RETURN
END



DOUBLE PRECISION FUNCTION DlogFZ(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades


r1e = dsqrt((x1-xe)**2 + (y1-ye)**2)
r2e = dsqrt((x2-xe)**2 + (y2-ye)**2)

DlogFZ=-(r1e + r2e)

RETURN
END



DOUBLE PRECISION FUNCTION DlogFalphados(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades

alpha=dades(20)
beta=dades(21)

r12 = dsqrt((x1-x2)**2+(y1-y2)**2)	

DlogFalphados=2*beta*r12**3/(1+alpha*r12)**3

RETURN
END


DOUBLE PRECISION FUNCTION DlogFbeta(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades


alpha=dades(20)
r12 = dsqrt((x1-x2)**2+(y1-y2)**2)

DlogFbeta=r12/(1+alpha*r12)




RETURN
END



DOUBLE PRECISION FUNCTION DZ(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: den1e,den2e,den12
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades


	Lx=dades(1)
	Ly=dades(2)
	Lz=dades(3)
	kx=dades(4)
	ky=dades(5)
	kz=dades(6)		
	mep=dades(7)
	mez=dades(8)
	mhp=dades(9)
	mhz=dades(10)
	mup=dades(11)
	muz=dades(12)
	eps1=dades(17)
	eps2=dades(18)
	Z=dades(19)
	alpha=dades(20)
	beta=dades(21)



r1e = dsqrt((x1-xe)**2 + (y1-ye)**2)
r2e = dsqrt((x2-xe)**2 + (y2-ye)**2)	
r12 = dsqrt((x1-x2)**2+(y1-y2)**2)	
x1e2 = x1**2-2*x1*xe+xe**2
x2e2 = x2**2-2*x2*xe+xe**2
y1e2 = y1**2-2*y1*ye+ye**2
y2e2 = y2**2-2*y2*ye+ye**2
den1e = dsqrt(x1**2-2*x1*xe+xe**2+(y1-ye)**2)
den2e = dsqrt(x2**2-2*x2*xe+xe**2+(y2-ye)**2)
den12 = dsqrt(x1**2-2*x1*x2+x2**2+(y1-y2)**2)

			
		
DZ = (1/r1e + 1/r2e - x1e2/r1e**3 - x2e2/r2e**3)/(2*mep)  +                          &
(1/den1e - x1**2/den1e**3 + (2*x1*xe)/den1e**3 - xe**2/den1e**3)/(2*mhp) +           &
    (1/den2e - x2**2/den2e**3 + (2*x2*xe)/den2e**3 - xe**2/den2e**3)/(2*mhp) + 			 &
(1/r1e + 1/r2e - y1e2/r1e**3 - y2e2/r2e**3)/(2*mep) +                      			 &
    (1/den1e - y1**2/den1e**3 + (2*y1*ye)/den1e**3 - ye**2/den1e**3)/(2*mhp) + 			 &
(1/den2e - y2**2/den2e**3 + (2*y2*ye)/den2e**3 - ye**2/den2e**3)/(2*mhp) - 			 &
    ((-x1 + xe)*(((-x1 + xe)*Z)/r1e + ((-x1 + x2)*alpha*beta)/(1 + r12*alpha)**2 +		 &
((x1 - x2)*beta)/(r12*(1 + r12*alpha)) -                               				 &
kx*dtan(kx*x1)))/(mhp*r1e) - ((-x2 + xe)*(((-x2 + xe)*Z)/r2e + 						 &
((x1 - x2)*alpha*beta)/(1 + r12*alpha)**2 + 									     &
((-x1 + x2)*beta)/(r12*(1 + r12*alpha)) - kx*dtan(kx*x2)))/(mhp*r2e) - 				 &
    (((x1 - xe)/r1e + (x2 - xe)/r2e)*(((x1 - xe)/r1e + 									 &
(x2 - xe)/r2e)*Z - kx*dtan(kx*xe)))/mep -                                            &
    ((-y1 + ye)*(((-y1 + ye)*Z)/r1e + ((-y1 + y2)*alpha*beta)/(1 + r12*alpha)**2 +       &
((y1 - y2)*beta)/(r12*(1 + r12*alpha)) -                                             &
ky*dtan(ky*y1)))/(mhp*r1e) - ((-y2 + ye)*(((-y2 + ye)*Z)/r2e + 					     &
((y1 - y2)*alpha*beta)/(1 + r12*alpha)**2 + ((-y1 + y2)*beta)/(r12*(1 +              &
r12*alpha)) - ky*dtan(ky*y2)))/(mhp*r2e) - (((y1 - ye)/r1e + 					     &
(y2 - ye)/r2e)*(((y1 - ye)/r1e + (y2 - ye)/r2e)*Z - ky*dtan(ky*ye)))/mep		

!	write(40,*) " DZ = ",DZ


	RETURN
	END


==> anc/codes/trion/ene.f90 <==
DOUBLE PRECISION FUNCTION ENE(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: cinetica,cineticaex,cineticah1x,cineticah2x,cineticaey
DOUBLE PRECISION:: cineticah1y,cineticah2y,cineticaez,cineticah1z,cineticah2z
DOUBLE PRECISION:: Tex,Fex,Th1x,Fh1x,Th2x,Fh2x,Tey,Fey,Th1y
DOUBLE PRECISION:: Fh1y,Th2y,Fh2y,Tez,Fez,Th1z,Fh1z,Th2z,Fh2z
DOUBLE PRECISION:: r1e,r2e,r12,x1e2,x2e2,y1e2,y2e2
DOUBLE PRECISION:: Lx,Ly,Lz
DOUBLE PRECISION:: q,eps1,eps2
DOUBLE PRECISION:: selfe,self1,self2,coule1,coule2,coul12
DOUBLE PRECISION:: Z,alpha,beta, kx,ky,kz,mez,mep,mhp,mhz,mup,muz
DOUBLE PRECISION:: potencial,r3D12,r3D1e,r3D2e
INTEGER :: i
DOUBLE PRECISION, dimension(21) :: dades

! Retrieve input data from main

Lx=dades(1)
Ly=dades(2)
Lz=dades(3)
kx=dades(4)
ky=dades(5)
kz=dades(6)
mep=dades(7)
mez=dades(8)
mhp=dades(9)
mhz=dades(10)
mup=dades(11)
muz=dades(12)
eps1=dades(17)
eps2=dades(18)
Z=dades(19)
alpha=dades(20)
beta=dades(21)

! in-plane separations
r1e = dsqrt((x1-xe)**2 + (y1-ye)**2)
r2e = dsqrt((x2-xe)**2 + (y2-ye)**2)
r12 = dsqrt((x1-x2)**2+(y1-y2)**2)
x1e2 = (x1-xe)**2 
x2e2 = (x2-xe)**2
y1e2 = (y1-ye)**2
y2e2 = (y2-ye)**2 

! Kinetic energy is obtained from logarithm of Psi (as in PRB 42, 3503 (1990))

Fex = (((x1-xe)/r1e+(x2-xe)/r2e)*Z-kx*dtan(kx*xe))/(dsqrt(2.d0)*dsqrt(mep)) 
Fey = (((y1-ye)/r1e+(y2-ye)/r2e)*Z-ky*dtan(ky*ye))/dsqrt(2.d0*mep)
Fez = -((kz*dtan(kz*ze))/(dsqrt(2.d0)*dsqrt(mez)))	
Fh1x = (((xe-x1)*Z)/r1e+((x2-x1)*alpha*beta)/(1+r12*alpha)**2+((x1-x2)*beta)/(r12*(1+r12*alpha))- & 
	    kx*dtan(kx*x1))/(dsqrt(2.d0)*dsqrt(mhp))
Fh1y = (((ye-y1)*Z)/r1e+((y2-y1)*alpha*beta)/(1+r12*alpha)**2+((y1-y2)*beta)/(r12*(1+r12*alpha))- &
	    ky*dtan(ky*y1))/(dsqrt(2.d0)*dsqrt(mhp))
Fh1z =  -((kz*dtan(kz*z1))/(dsqrt(2.d0)*dsqrt(mhz)))
Fh2x = (((xe-x2)*Z)/r2e + ((x1-x2)*alpha*beta)/(1 + r12*alpha)**2 + ((x2-x1)*beta)/(r12*(1 + r12*alpha))- &
	       kx*dtan(kx*x2))/(dsqrt(2.d0)*dsqrt(mhp))
Fh2y = (((ye-y2)*Z)/r2e + ((y1-y2)*alpha*beta)/(1 + r12*alpha)**2 + ((y2-y1)*beta)/(r12*(1 + r12*alpha))- &
	        ky*dtan(ky*y2))/(dsqrt(2.d0)*dsqrt(mhp))
Fh2z = -((kz*dtan(kz*z2))/(dsqrt(2.d0)*dsqrt(mhz)))
Tex = (Z/r1e+Z/r2e-(x1e2*Z)/r1e**3-(x2e2*Z)/r2e**3+kx**2/dcos(kx*xe)**2)/(4.d0*mep)
Tey = (Z/r1e+Z/r2e-(y1e2*Z)/r1e**3-(y2e2*Z)/r2e**3+ky**2/dcos(ky*ye)**2)/(4.d0*mep)
Tez =(kz**2/dcos(kz*ze)**2)/(4.d0*mez)
Th1x = (Z/r1e-(xe**2*Z)/r1e**3-(2*x2**2*alpha**2*beta)/(r12*(1+r12*alpha)**3)+(alpha*beta)/(1+r12*alpha)**2+ &
	       (x2**2*alpha*beta)/(r12**2*(1+r12*alpha)**2)-beta/(r12*(1+r12*alpha))+(x2**2*beta)/(r12**3*(1+r12*alpha))+ &
		   x1*((2*xe*Z)/r1e**3-(2*x2*(1+3*r12*alpha)*beta)/(r12**3*(1+r12*alpha)**3))+x1**2*(-(Z/r1e**3)+ &
		   (beta+3*r12*alpha*beta)/(r12**3*(1+r12*alpha)**3))+kx**2/dcos(kx*x1)**2)/(4.d0*mhp)
Th1y = (Z/r1e-(ye**2*Z)/r1e**3-(2*y2**2*alpha**2*beta)/(r12*(1+r12*alpha)**3)+(alpha*beta)/(1+r12*alpha)**2+ &
	       (y2**2*alpha*beta)/(r12**2*(1+r12*alpha)**2)-beta/(r12*(1+r12*alpha))+(y2**2*beta)/(r12**3*(1+r12*alpha))+ &
		   y1*((2*ye*Z)/r1e**3-(2*y2*(1+3*r12*alpha)*beta)/(r12**3*(1+r12*alpha)**3))+y1**2*(-(Z/r1e**3)+ &
		   (beta+3*r12*alpha*beta)/(r12**3*(1+r12*alpha)**3))+ky**2/dcos(ky*y1)**2)/(4.d0*mhp)
Th1z = (kz**2/dcos(kz*z1)**2)/(4.d0*mhz)
Th2x = (Z/r2e-(xe**2*Z)/r2e**3-(2*x1**2*alpha**2*beta)/(r12*(1+r12*alpha)**3)+(alpha*beta)/(1+r12*alpha)**2+ &
	       (x1**2*alpha*beta)/(r12**2*(1+r12*alpha)**2)-beta/(r12*(1+r12*alpha))+(x1**2*beta)/(r12**3*(1+r12*alpha))+ &
		   x2*((2*xe*Z)/r2e**3-(2*x1*(1+3*r12*alpha)*beta)/(r12**3*(1+r12*alpha)**3))+x2**2*(-(Z/r2e**3)+&
		   (beta+3*r12*alpha*beta)/(r12**3*(1+r12*alpha)**3))+kx**2/dcos(kx*x2)**2)/(4.d0*mhp)
Th2y = (Z/r2e-(ye**2*Z)/r2e**3-(2*y1**2*alpha**2*beta)/(r12*(1+r12*alpha)**3)+(alpha*beta)/(1+r12*alpha)**2+ &
	      (y1**2*alpha*beta)/(r12**2*(1+r12*alpha)**2)-beta/(r12*(1+r12*alpha))+(y1**2*beta)/(r12**3*(1+r12*alpha))+ &
		  y2*((2*ye*Z)/r2e**3-(2*y1*(1+3*r12*alpha)*beta)/(r12**3*(1+r12*alpha)**3))+y2**2*(-(Z/r2e**3)+ &
		  (beta+3*r12*alpha*beta)/(r12**3*(1+r12*alpha)**3))+ky**2/dcos(ky*y2)**2)/(4.d0*mhp)
Th2z = (kz**2/dcos(kz*z2)**2)/(4.d0*mhz)

cineticaex=2*Tex-Fex**2
cineticah1x=2*Th1x-Fh1x**2
cineticah2x=2*Th2x-Fh2x**2
cineticaey=2*Tey-Fey**2
cineticah1y=2*Th1y-Fh1y**2
cineticah2y=2*Th2y-Fh2y**2
cineticaez=2*Tez-Fez**2
cineticah1z=2*Th1z-Fh1z**2
cineticah2z=2*Th2z-Fh2z**2

cinetica=cineticaex+cineticah1x+cineticah2x+cineticaey+cineticah1y+cineticah2y+cineticaez+cineticah1z+cineticah2z


! Coulomb energy (including dielectric mismatch of quantum well, PRB 40, 12359 (1989))

q=(eps1-eps2)/(eps1+eps2)
coule1=0.d0 ! e-h1
coule2=0.d0 ! e-h2
coul12=0.d0 ! h1-h2

! mirror images on one side of well
DO i=-50,-1,1
   coule1 = coule1+q**abs(i)/(eps1*dsqrt((xe-x1)**2+(ye-y1)**2+(ze-z1*(-1)**i - i*Lz)**2))
   coule2 = coule2+q**abs(i)/(eps1*dsqrt((xe-x2)**2+(ye-y2)**2+(ze-z2*(-1)**i - i*Lz)**2))
   coul12 = coul12+q**abs(i)/(eps1*dsqrt((x1-x2)**2+(y1-y2)**2+(z1-z2*(-1)**i - i*Lz)**2))
ENDDO

coule1 = coule1+1/(eps1*dsqrt((xe-x1)**2+(ye-y1)**2+(ze-z1)**2))
coule2 = coule2+1/(eps1*dsqrt((xe-x2)**2+(ye-y2)**2+(ze-z2)**2))
coul12 = coul12+1/(eps1*dsqrt((x1-x2)**2+(y1-y2)**2+(z1-z2)**2))

DO i=1,50,1
   coule1 = coule1+q**abs(i)/(eps1*dsqrt((xe-x1)**2+(ye-y1)**2+(ze-z1*(-1)**i - i*Lz)**2))
   coule2 = coule2+q**abs(i)/(eps1*dsqrt((xe-x2)**2+(ye-y2)**2+(ze-z2*(-1)**i - i*Lz)**2))
   coul12 = coul12+q**abs(i)/(eps1*dsqrt((x1-x2)**2+(y1-y2)**2+(z1-z2*(-1)**i - i*Lz)**2))
ENDDO

! attractions are negative
coule1=-coule1
coule2=-coule2

! E_L : Sum of all terms (self-energy apart)

ENE = cinetica+coule1+coule2+coul12
 
RETURN
END


==> anc/codes/trion/input.nml <==
 &indata_system
                nt=8		, ! number of threads for parallelization
                itmax=10	, ! maximum number of iterations in Newton-Rhapson solver
                Lx=100.0	, ! NPL length along x (Ang)
                Ly=300.0	, ! NPL length along y (Ang)
                Lz=14.0 	, ! NPL length along z (Ang)
		eps1=6.0	, ! relative dielectric constant inside NPL
		eps2=2.0	, ! relative dielectric constant outside NPL
		mep=0.22	, ! in-plane electron effective mass
		mez=0.40	, ! out-of-plane electron effective mass
		mhp=0.41	, ! in-plane hole effective mass
		mhz=0.90	, ! out-of-plane hole effective mass
		m=2000000	, ! number of (successful) points for Monte Carlo evaluation in each walker
		walkers=300	, ! number of random walkers
		encerts=0.5	, ! fraction of steps which should succeed in Metropoli walk (typically 0.5)
		alpha=0.5	, ! initial value of variational parameter alpha
		beta=0.5	, ! initial value of variational parameter beta
		zeta=1.0        , ! initial value of variational parameter zeta
		epsdist=0.02	, ! convergence threshold of (all three) variational parameters
		epsener=1.0	/ ! convergence threshold of energy (meV)


==> anc/codes/trion/invert3.f90 <==
  SUBROUTINE invert3(A, AINV, OK_FLAG)

      IMPLICIT NONE

      DOUBLE PRECISION, DIMENSION(3,3), INTENT(IN)  :: A
      DOUBLE PRECISION, DIMENSION(3,3), INTENT(OUT) :: AINV
      LOGICAL, INTENT(OUT) :: OK_FLAG

      DOUBLE PRECISION, PARAMETER :: EPS = 1.0D-10
      DOUBLE PRECISION :: DET
      DOUBLE PRECISION, DIMENSION(3,3) :: COFACTOR


      DET =   A(1,1)*A(2,2)*A(3,3)  &
            - A(1,1)*A(2,3)*A(3,2)  &
            - A(1,2)*A(2,1)*A(3,3)  &
            + A(1,2)*A(2,3)*A(3,1)  &
            + A(1,3)*A(2,1)*A(3,2)  &
            - A(1,3)*A(2,2)*A(3,1)

      IF (ABS(DET) .LE. EPS) THEN
         AINV = 0.0D0
         OK_FLAG = .FALSE.
         RETURN
      END IF

      COFACTOR(1,1) = +(A(2,2)*A(3,3)-A(2,3)*A(3,2))
      COFACTOR(1,2) = -(A(2,1)*A(3,3)-A(2,3)*A(3,1))
      COFACTOR(1,3) = +(A(2,1)*A(3,2)-A(2,2)*A(3,1))
      COFACTOR(2,1) = -(A(1,2)*A(3,3)-A(1,3)*A(3,2))
      COFACTOR(2,2) = +(A(1,1)*A(3,3)-A(1,3)*A(3,1))
      COFACTOR(2,3) = -(A(1,1)*A(3,2)-A(1,2)*A(3,1))
      COFACTOR(3,1) = +(A(1,2)*A(2,3)-A(1,3)*A(2,2))
      COFACTOR(3,2) = -(A(1,1)*A(2,3)-A(1,3)*A(2,1))
      COFACTOR(3,3) = +(A(1,1)*A(2,2)-A(1,2)*A(2,1))

      AINV = TRANSPOSE(COFACTOR) / DET

      OK_FLAG = .TRUE.

      RETURN

      END 


==> anc/codes/trion/main.f90 <==
USE omp_lib

! MAIN ROUTINE: CALCULATE GROUND STATE OF TRION IN RECTANGULAR NANOPLATELET
! INCLUDES DIELECTRIC CONFINEMENT (QUANTUM WELL-LIKE)
! Name of variables assumes X+ (e,2h), but X- works too if e-h input params are exchanged in input.nml

IMPLICIT NONE

INTEGER:: nt          ! number of threads to be used in calculation (if parallelized)
INTEGER:: itmax, cont ! maximum number of iterations in Newton-Rhapson, actual value
INTEGER:: walkers     ! number of random walkers
INTEGER:: m           ! number of (successful) points to be evaluated in each walker
INTEGER:: mi, mf      ! number of (successful) points used in thermalization and local energy evaluation, respectively
INTEGER:: kk,i        ! counters
INTEGER:: j,k         ! counters

DOUBLE PRECISION:: Lx,Ly,Lz        ! NPL dimensions
DOUBLE PRECISION:: kx,ky,kz        ! pi/Lx, pi/Ly, pi/Lz
DOUBLE PRECISION:: mep,mez,mhp,mhz ! electron and hole masses (in-plane, z)
DOUBLE PRECISION:: mup,muz         ! exciton reduced mass (in-plane, z)
DOUBLE PRECISION:: rbohrZ          ! effective Bohr radius (e-h)
DOUBLE PRECISION:: eps1,eps2       ! dielectric constants inside/outside NPL
DOUBLE PRECISION:: alpha,a         ! variational parameter and associated Jastrow factor param
DOUBLE PRECISION:: beta,b          ! variational parameter and associated Jastrow factor param
DOUBLE PRECISION:: zeta,Z          ! variational parameter and associated Jastrow factor param 
DOUBLE PRECISION:: r0,pas          ! max value of Lz to start walker, length of random step
DOUBLE PRECISION:: epsdist         ! convergence threshold of variational params
DOUBLE PRECISION:: epsener         ! convergence threshold of variational energy
DOUBLE PRECISION:: encerts         ! fraction of steps in walker that should lead to higher density probability
DOUBLE PRECISION:: elv, ban        ! unit conversion factors: 1 hartree=elv eV, 1 bohr radius=ban Angstrom
DOUBLE PRECISION:: pi              ! 3.1415...
DOUBLE PRECISION:: sec             ! dummy variable
DOUBLE PRECISION:: energ,energ2    ! local energy (E_L), local energy square (E_L^2)
DOUBLE PRECISION:: energmev        ! E_L in meV
DOUBLE PRECISION:: vene            ! variance of E_L
DOUBLE PRECISION, DIMENSION(21) :: dades     ! vector with input data for walker
DOUBLE PRECISION, DIMENSION(60) :: vecEneVar ! vector with output data of walker
INTEGER, DIMENSION(3) :: dades2              ! vector with data on number of points

DOUBLE PRECISION :: self_trapz     ! self-energy of a single carrier

! Newton-Rhapson process variables
DOUBLE PRECISION, DIMENSION(3):: lastparams,params ! coordinates set by variational parameters (Z,b,a) - in this order
DOUBLE PRECISION, DIMENSION(3):: gradient          ! gradient of  E_L
DOUBLE PRECISION, DIMENSION(3,3):: hessia, hessinv ! hessian and inverse hessian of E_L
LOGICAL :: OK_FLAG                                 ! used in routine calculating inverse of hessian
DOUBLE PRECISION:: auxdist                         ! distance between lastparams and params (in units of (zeta,beta,alpha))
DOUBLE PRECISION:: auxener                         ! difference between two consecutive energies 
DOUBLE PRECISION:: lastener                        ! energy of previous iteration
DOUBLE PRECISION:: auxdist_0                         ! auxdist in previous iteration
DOUBLE PRECISION:: auxener_0                         ! auxener in previous iteration

! Internal variables in gradient and Hessian of local energy (Newton-Rhapson)
DOUBLE PRECISION, DIMENSION(3) :: DLf,DE,EDLf,derE  
DOUBLE PRECISION, DIMENSION(3,3) :: D2Lf,DLfLf,ED2Lf,EDLfLf,DEDLf,der2E
!     Notation:
! vectors and matrix diagonals are referred to (zeta, beta, alpha):

!     vectors
! DLF  -> derivatives of logarithmic function 
! DE   -> derivative of local energy
! EDLf -> local energy * DLF, 
! derE -> gradient of energy 

!     matrices
! D2Lf -> second derivative of logarithmic function
! DLfLf -> DLF * DLF
! ED2Lf -> local energy * DLfLf
! DEDLf -> DE * DLF 
! der2E -> Hessian of energy

REAL*4:: t1,temps,time                               ! measures of time

! LOAD INPUT DATA

NAMELIST /indata_system/                                           &
& nt, itmax, Lx, Ly, Lz, eps1, eps2, mep, mez, mhp, mhz, m, walkers, encerts, alpha, beta, zeta, &
& epsdist, epsener

OPEN(UNIT=50,FILE='input.nml')
READ(50,NML=indata_system)
CLOSE(50)

! WRITE LOG FILE DATA 

OPEN(UNIT=40,FILE='out.data')
WRITE(40,*) "Lx,Ly,Lz,eps1,eps2,mep,mez,mhp,mhz,m,walkers,encerts"
WRITE(40,*) Lx," ",Ly," ",Lz," ",eps1," ",eps2," ",mep," ",mez," ",mhp," ",mhz," ",m," ",walkers," ",encerts
WRITE(40,*) " alpha     beta    zeta     energ     variancia  "

!  Set number of threads for parallel part of calculation 
CALL omp_set_num_threads(nt)

! CONVERT TO ATOMIC UNITS

elv = 27.211385d0
ban = 0.529177249d0


Lx = Lx/ban
Ly = Ly/ban
Lz = Lz/ban

! DEFINITIONS

pi=dacos(-1.d0)
kx = pi/Lx
ky = pi/Ly
kz = pi/Lz

mup = mep*mhp/(mep + mhp)  ! X0 reduced mass in-plane
muz = mez*mhz/(mez + mhz)  ! X0 reduced mass out-of-plane (not used at present)

rbohrZ = eps1/(2.d0*mup)   ! radi bohr e-h (factor per a que "zeta" siga del ordre de 1 en Z=zeta/robhrZ)

mi=2*m/10  ! uses 20% of points for thermalization (suggested value)
mf=m-mi    ! rest of points, used for E_L evaluation

r0 = Lz/4.d0
pas = r0/4.d0

t1=secnds(time) ! start time of calculation

sec=1.d0  ! can be used to manipulate acceptance in Metropoli's algorithm (if .neq.1)

! vector with input data about number of points (INTEGERs)
dades2(1)= m
dades2(2)= mi
dades2(3)= mf

! vector with all other input data (real numbers)
dades(1)=Lx
dades(2)=Ly
dades(3)=Lz
dades(4)=kx
dades(5)=ky
dades(6)=kz
dades(7)=mep
dades(8)=mez
dades(9)=mhp
dades(10)=mhz
dades(11)=mup
dades(12)=muz
dades(13)=r0
dades(14)=pas
dades(15)=sec
dades(16)=encerts
dades(17)=eps1
dades(18)=eps2

a=alpha/rbohrZ
b=beta/rbohrZ
Z=zeta/rbohrZ

dades(19)=Z
dades(20)=a
dades(21)=b

! CALCULATE SELF-ENERGY OF ELECTRON (or HOLE)
! This is a 1D potential, constant in 5 out of the 6 coordinates.
! hence  worth calculating outside the monte carlo routines
CALL self_int(dades,self_trapz)

! START QMC CALCULATION
cont=0 ! current iteration in Newton-Rhapson solver
auxdist=666.d0
auxener=6666.d0

lastparams(1)=Z
lastparams(2)=b
lastparams(3)=a

lastener=6666.d0

DO WHILE (abs(auxdist).gt.epsdist)  ! convergence variational parameters

   auxdist_0=auxdist
   auxener_0=auxener

   cont=cont+1

   WRITE(*,*) 'Iteration no.=',cont

   ! initialize variables to zero
   energ=0.d0
   energ2=0.d0
   
   DLf=0.d0
   D2Lf=0.d0
   DE=0.d0
   DLfLf=0.d0
   EDLf=0.d0
   ED2Lf=0.d0
   EDLfLf=0.d0
   DEDLf=0.d0

!  initialize vector of data to be filled by independent walkers
   vecEneVar=0.d0

!$OMP PARALLEL PRIVATE (vecEneVar)           

!$OMP DO

    DO kk=1,walkers

       CALL walk_scan(dades,dades2,vecEneVar)

!      here we add average values from each walker

       energ       =   energ       +   vecEneVar(1)/mf
       energ2      =   energ2      +   vecEneVar(2)/mf

       DO j=1,3
          DLf(j)=DLf(j)+vecEneVar(2+j)/mf  
       ENDDO

       i=0
       DO j=1,3
          DO k=1,3
             i=i+1
             D2Lf(j,k)=D2Lf(j,k)+vecEneVar(5+i)/mf  
          ENDDO
       ENDDO

        i=0
        DO j=1,3
           DO k=1,3  
                i=i+1
                DLfLf(j,k)=DLfLf(j,k)+vecEneVar(14+i)/mf
           ENDDO
        ENDDO

        DO j=1,3
                EDLf(j)=EDLf(j)+vecEneVar(23+j)/mf
        ENDDO

        i=0
        DO j=1,3
           DO k=1,3 
                i=i+1
                ED2Lf(j,k)=ED2Lf(j,k)+vecEneVar(26+i)/mf
           ENDDO
        ENDDO

        i=0
        DO j=1,3
           DO k=1,3
                i=i+1
                EDLfLf(j,k)=EDLfLf(j,k)+vecEneVar(35+i)/mf
           ENDDO
        ENDDO

        i=0
        DO j=1,3
            DO k=1,3
                i=i+1
                DEDLf(j,k)=DEDLf(j,k)+vecEneVar(44+i)/mf
            ENDDO
        ENDDO

        DO j=1,3
                DE(j)=DE(j)+vecEneVar(53+j)/mf
        ENDDO

    ENDDO

!$OMP END DO

!$OMP END PARALLEL	

    ! average over walkers
    
    energ       =   energ/walkers
    energ2      =   energ2/walkers
 
    DLf    =   DLf/walkers    
    D2Lf   =   D2Lf/walkers   
    DE     =   DE/walkers     
    DLfLf  =   DLfLf/walkers  
    EDLf   =   EDLf/walkers   
    ED2Lf  =   ED2Lf/walkers  
    EDLfLf =   EDLfLf/walkers 
    DEDLf  =   DEDLf/walkers 

!   variance of energy
    vene=energ2-energ**2
    
!   compute derivatives and second derivatives to construct gradient and hessian

        DO j=1,3
                derE(j)= 2*(EDLf(j)-energ*DLf(j)) ! Eq.(18)
        ENDDO

        DO j=1,3
                DO k=1,3
                IF (k==j) THEN
                der2E(j,k)= 2*(ED2Lf(j,k)-energ*D2Lf(j,k)+2*(EDLfLf(j,k)-energ*DLfLf(j,k))-DLf(j)*derE(k)-DLf(k)*derE(j)+ &
                DEDLf(j,k)) ! Eq.(19) - diagonal
                ELSE
                der2E(j,k)= 2*(ED2Lf(j,k)-energ*D2Lf(j,k)+2*(EDLfLf(j,k)-energ*DLfLf(j,k))-DLf(j)*derE(k)-DLf(k)*derE(j))+ &
                DEDLf(j,k)-DE(j)*DLf(k) +DEDLf(k,j)-DE(k)*DLf(j) ! Eq.(20) - off-diagonals
                ENDIF
                ENDDO

        ENDDO

    
!   energy in meV (except for self-energy)
    energmev=energ*elv*1000 

    zeta  = dades(19)*rbohrZ
    alpha = dades(20)*rbohrZ
    beta  = dades(21)*rbohrZ

    WRITE(*,*) "iter=",cont,"{",zeta," , ",beta,"  , ", alpha,"  ,   ",energmev," ,  ",vene," }"
    WRITE(40,*) "iter=",cont,"{",zeta," , ",beta,"  , ", alpha,"  ,   ",energmev," ,  ",vene,"}"

!  gradient needed in numerator
   gradient=derE

!  inverse of Hessian needed in denominator
   hessia=der2E

!  calculate inverse of hessian matrix
   CALL invert3(hessia, hessinv, OK_FLAG)

!  coordinates (variational parameters (Z,a,b) ) so far
   lastparams(1)=dades(19) ! Z
   lastparams(2)=dades(21) ! b
   lastparams(3)=dades(20) ! a

   params=lastparams-matmul(hessinv,gradient)

!  Make sure we do not explore parameter region without physical meaning
   DO i=1,2
      if(params(i).lt.0.d0) params(i)=0.d0
   ENDDO
!.....................................................		
   dades(19)=params(1)
   dades(21)=params(2)
   dades(20)=params(3)

!  update data to check convergence
   auxdist=dsqrt (((params(1)-lastparams(1))*rbohrZ)**2+ &
      ((params(2)-lastparams(2))*rbohrZ)**2 + ((params(3)-lastparams(3))*rbohrZ)**2)

   auxener=(energmev-lastener) ! distance between energy of iteration i and i-1

   IF (abs(auxener).lt.epsener) EXIT ! under energy threshold for convergence

   lastener=energmev

   IF (cont.gt.itmax) THEN
             WRITE(*,*)   "Newton-Rhapson needs more iterations"
             WRITE(40,*)  "Newton-Rhapson needs more iterations"
             EXIT
   ENDIF

!   Uncomment to stop Newton-Rhapson if variational parameters diverge
!   IF (auxdist.gt.auxdist_0) THEN
!             WRITE(*,*)   "Newton-Rhapson departs from minimum. Possible fluctuations around it. Stopping iterations"
!             WRITE(*,*)   "Current auxdist, epsdist=",auxdist, epsdist
!             WRITE(40,*)   "Newton-Rhapson departs from minimum. Possible fluctuations around it. Stopping iterations"
!             WRITE(40,*)   "Current auxdist, epsdist=",auxdist, epsdist
!             EXIT
!   ENDIF

!   Uncomment to stop Newton-Rhapson if energy increases
!   IF (auxener.gt.auxener_0) THEN
!             WRITE(*,*)   "Newton-Rhapson departs from minimum. Possible fluctuations around it. Stopping iterations"
!             WRITE(*,*)   "Current auxener, epsener=",auxener, epsener
!             WRITE(40,*)   "Newton-Rhapson departs from minimum. Possible fluctuations around it. Stopping iterations"
!             WRITE(40,*)   "Current auxener, epsener=", auxener, epsener
!             EXIT
!   ENDIF


ENDDO ! END while loop


! These are the converged parameters (in terms of alpha, beta, zeta )
  zeta = lastparams(1)*rbohrZ
  beta = lastparams(2)*rbohrZ
  alpha = lastparams(3)*rbohrZ

! Add self-energy of three particles 
  energmev=(energ + 3.*self_trapz)*elv*1000 

! Write converged results on screen and in out.data
  WRITE(*,*) "Final result, including self-energy, meV:"
  WRITE(*,*) "{",zeta,",",beta,",",alpha,",",energmev,",",vene,"},"
  WRITE(40,*) "Final result, with self-energy:"
  WRITE(40,*) "zeta, beta, alpha, energy (meV), variance (meV^2)"
  WRITE(40,*)  "{",zeta,",",beta,",",alpha,",",energmev,",",vene,"},"
  WRITE(40,*)

  temps=secnds(time)-t1

  WRITE(40,*) "Run time",temps
  CLOSE(40)

  WRITE(*,*) "Run time",temps

  END



==> anc/codes/trion/makefile <==
FC = gfortran
LIBS = -L /usr/lib/x86_64-linux-gnu -liomp5
FLAGS = -fopenmp

all:	trion.x

trion.x:	main.f90 walk_rel_avg.f90 prob.f90 ene.f90 dere.f90 invert3.f90 ran.f90 self_integral.f90
	${FC} main.f90 walk_rel_avg.f90 prob.f90 ene.f90 dere.f90 invert3.f90 ran.f90 self_integral.f90 -o trion.x $(FLAGS) $(LIBS)

clean:
	rm -f *.x 


==> anc/codes/trion/prob.f90 <==
DOUBLE PRECISION FUNCTION prob(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
! Determine density probability at given coordinates

IMPLICIT NONE
DOUBLE PRECISION:: xe,x1,x2,ye,y1,y2,ze,z1,z2
DOUBLE PRECISION:: r1e,r2e,r12
DOUBLE PRECISION :: Z,alpha,beta,Lx,Ly,Lz, kx,ky,kz
DOUBLE PRECISION, dimension(21) :: dades

! NPL dimensions
Lx=dades(1)
Ly=dades(2)
Lz=dades(3)

! Jastrow factor coeficients
Z=dades(19)
alpha=dades(20)
beta=dades(21)

! pi/Lx, pi/Ly, pi/Lz
kx=dades(4)
ky=dades(5)
kz=dades(6)

! zero density outside the NPL
IF(dabs(x1).ge.Lx/2.d0.or.dabs(x2).ge.Lx/2.d0.or.dabs(xe).ge.Lx/2.d0.or. &
   dabs(y1).ge.Ly/2.d0.or.dabs(y2).ge.Ly/2.d0.or.dabs(ye).ge.Ly/2.d0.or. &
   dabs(z1).ge.Lz/2.d0.or.dabs(z2).ge.Lz/2.d0.or.dabs(ze).ge.Lz/2.d0) THEN
      prob = 0.d0
      RETURN
ENDif

! psi * conj(psi)

r12=dsqrt((x1-x2)**2+(y1-y2)**2)
r1e=dsqrt((x1-xe)**2+(y1-ye)**2)
r2e=dsqrt((xe-x2)**2+(ye-y2)**2)

! density
prob =dexp(-2*Z*(r1e+r2e)+(2*beta*r12)/(1+alpha*r12))*dcos(kx*x1)**2* &
      dcos(kx*x2)**2*dcos(kx*xe)**2*dcos(ky*y1)**2*dcos(ky*y2)**2*dcos(ky*ye)**2* &
      dcos(kz*z1)**2*dcos(kz*z2)**2*dcos(kz*ze)**2

RETURN
END


==> anc/codes/trion/ran.f90 <==
      double precision FUNCTION ran2(idum, iv, iy, idum2)
      INTEGER idum,IM1,IM2,IMM1,IA1,IA2,IQ1,IQ2,IR1,IR2,NTAB,NDIV
      REAL*8 AM,EPS,RNMX
      PARAMETER (IM1=2147483563,IM2=2147483399,AM=1./IM1,IMM1=IM1-1, &
      IA1=40014,IA2=40692,IQ1=53668,IQ2=52774,IR1=12211,IR2=3791, &
      NTAB=32,NDIV=1+IMM1/NTAB,EPS=1.2e-7,RNMX=1.-EPS)
      INTEGER idum2,j,k,iv(NTAB),iy
!      SAVE iv,iy,idum2
!      DATA idum2/123456789/, iv/NTAB*0/, iy/0/
      if (idum.le.0) then
        idum=max(-idum,1)
        idum2=idum
        do 11 j=NTAB+8,1,-1
          k=idum/IQ1
          idum=IA1*(idum-k*IQ1)-k*IR1
          if (idum.lt.0) idum=idum+IM1
          if (j.le.NTAB) iv(j)=idum
11      continue
        iy=iv(1)
      endif
      k=idum/IQ1
      idum=IA1*(idum-k*IQ1)-k*IR1
      if (idum.lt.0) idum=idum+IM1
      k=idum2/IQ2
      idum2=IA2*(idum2-k*IQ2)-k*IR2
      if (idum2.lt.0) idum2=idum2+IM2
      j=1+iy/NDIV
      iy=iv(j)-idum2
      iv(j)=idum
      if(iy.lt.1)iy=iy+IMM1
      ran2=min(AM*iy,RNMX)
      return
      END


==> anc/codes/trion/self_integral.f90 <==
SUBROUTINE self_int(dades,self_trapz)
! Calculate self-energy of one carrier in a quantum well (from PRB 40, 12359 (1989)).

IMPLICIT NONE 
DOUBLE PRECISION, DIMENSION(21) :: dades

DOUBLE PRECISION:: Lz,eps1,eps2,q
DOUBLE PRECISION:: z
DOUBLE PRECISION:: self, h, self_trapz
DOUBLE PRECISION:: pi

INTEGER:: i,k


pi=dacos(-1.d0)

Lz=dades(3)

eps1=dades(17)
eps2=dades(18)


q=(eps1-eps2)/(eps1+eps2)

! integrate self-energy potential over a quantum well of length Lz
! using trapezoidal rule. Wave FUNCTION is cos(kz z)

h=Lz/10001

self_trapz=0.d0

DO k=1,10000

   z=-Lz/2 + k * h

   self=0.d0

   ! image charges on one side of the well
   DO i=-50,-1,1
        self = self+ dcos(pi/Lz*z)**2 * q**(-i)/(2*eps1*dsqrt((z-z*(-1)**i - i*Lz)**2))
   ENDDO

   ! image charges on other side
   DO i=1,50,1
       self = self+ dcos(pi/Lz*z)**2 * q**i/(2*eps1*dsqrt((z-z*(-1)**i - i*Lz)**2))
   ENDDO

   self_trapz=self_trapz + self

ENDDO

self_trapz=self_trapz*2.d0/Lz*h 

RETURN
END


==> anc/codes/trion/test_data/input.nml <==
 &indata_system
                nt=8		, ! number of threads for parallelization
                itmax=10	, ! maximum number of iterations in Newton-Rhapson solver
                Lx=100.0	, ! NPL length along x (Ang)
                Ly=300.0	, ! NPL length along y (Ang)
                Lz=14.0 	, ! NPL length along z (Ang)
		eps1=6.0	, ! relative dielectric constant inside NPL
		eps2=2.0	, ! relative dielectric constant outside NPL
		mep=0.22	, ! in-plane electron effective mass
		mez=0.40	, ! out-of-plane electron effective mass
		mhp=0.41	, ! in-plane hole effective mass
		mhz=0.90	, ! out-of-plane hole effective mass
		m=2000000	, ! number of (successful) points for Monte Carlo evaluation in each walker
		walkers=300	, ! number of random walkers
		encerts=0.5	, ! fraction of steps which should succeed in Metropoli walk (typically 0.5)
		alpha=0.5	, ! initial value of variational parameter alpha
		beta=0.5	, ! initial value of variational parameter beta
		zeta=1.0        , ! initial value of variational parameter zeta
		epsdist=0.02	, ! convergence threshold of (all three) variational parameters
		epsener=1.0	/ ! convergence threshold of energy (meV)


==> anc/codes/trion/test_data/out.data <==
 Lx,Ly,Lz,eps1,eps2,mep,mez,mhp,mhz,m,walkers,encerts
   100.00000000000000          300.00000000000000          14.000000000000000          6.0000000000000000          2.0000000000000000         0.22000000000000000         0.40000000000000002         0.40999999999999998         0.90000000000000002            2000000           300    0.50000000000000000     
  alpha     beta    zeta     energ     variancia  
 iter=           1 {   1.0000000000000000       ,   0.50000000000000000        ,   0.50000000000000000        ,      690.36985828714649       ,     5.8337923761686457E-003 }
 iter=           2 {  0.62729046024589286       ,   0.62501663682521202        ,   0.85654917216329141        ,      587.23323921118720       ,     4.2203818971104723E-004 }
 iter=           3 {  0.55669650481725896       ,    1.0187816602859994        ,    1.6499087379920854        ,      584.52274212946986       ,     3.8302471944282496E-004 }
 iter=           4 {  0.53310740084279196       ,    1.8610140780152920        ,    3.0611166885221701        ,      585.84572046218295       ,     1.2770662231683749E-003 }
 iter=           5 {  0.52365012674223332       ,    3.4412662419372899        ,    4.9524145221073299        ,      586.59825985457894       ,     4.2643812683409348E-004 }
 Final result, with self-energy:
 zeta, beta, alpha, energy (meV), variance (meV^2)
 {  0.52365012674223332      ,   3.4412662419372899      ,   4.9524145221073299      ,   999.67488392633243      ,   4.2643812683409348E-004 },

 Run time   3866.51562    


==> anc/codes/trion/walk_rel_avg.f90 <==
SUBROUTINE walk_scan(dades,dades2,vecEneVar)
! Generate random walks to evaluate local energy (etc)
! Accumulated averages in metropoli (as Fahy PRB 42 (1990) 3503)
IMPLICIT NONE
DOUBLE PRECISION, DIMENSION(25), INTENT(IN) :: dades
INTEGER, DIMENSION(5), INTENT(IN) :: dades2
DOUBLE PRECISION, DIMENSION(60), INTENT(OUT) :: vecEneVar

DOUBLE PRECISION:: Lx,Ly,Lz,kx,ky,kz,mep,mez,mhp,mhz,mup,muz
DOUBLE PRECISION:: mptot,mztot
DOUBLE PRECISION:: eps1,eps2
DOUBLE PRECISION:: alpha,beta,Z,r0,pas
DOUBLE PRECISION:: sec, encerts
DOUBLE PRECISION:: xe,ye,ze,x1,y1,z1,x2,y2,z2,xeb,yeb,zeb,x1b,x2b,y1b,y2b,z1b,z2b,aux
DOUBLE PRECISION:: pastemx,pastemy,pastemz,p0,p1
DOUBLE PRECISION:: w,ran2,prob
DOUBLE PRECISION:: energ,energ2,ene
DOUBLE PRECISION:: aux1,aux2,aux3,aux4,aux5,aux6,aux7,aux8
DOUBLE PRECISION:: Dalpha,Dbeta,DZ,DlogFalpha,DlogFbeta,DlogFZ,DlogFalphabeta,DlogFalphados
! variables of last evaluated point
DOUBLE PRECISION:: energ_0,energ2_0
! gradient and Hessian vectors/matrices
DOUBLE PRECISION, DIMENSION(3) :: DLf0,DLf,DLfaux,DE0,DE,DEaux,EDLf0,EDLf,EDLfaux
DOUBLE PRECISION, DIMENSION(3,3) :: D2Lf0,D2Lf,D2Lfaux,DLfLf0,DLfLf,DLfLfaux, ED2Lf0,ED2Lf,ED2Lfaux
DOUBLE PRECISION, DIMENSION(3,3) :: EDLfLf0,EDLfLf,EDLfLfaux,DEDLf0,DEDLf,DEDLfaux

INTEGER:: j,k

INTEGER :: iv(32), iy, idum2, idum
INTEGER:: cont, m, mi, mf, i, i2


! RETRIEVE INPUT DATA
m = dades2(1)
mi = dades2(2)
mf = dades2(3)

Lx=dades(1)
Ly=dades(2)
Lz=dades(3)
kx=dades(4)
ky=dades(5)
kz=dades(6)
mep=dades(7)
mez=dades(8)
mhp=dades(9)
mhz=dades(10)
mup=dades(11)
muz=dades(12)
r0=dades(13)
pas=dades(14)
sec=dades(15)
encerts=dades(16)
eps1=dades(17)
eps2=dades(18)
Z=dades(19)
alpha=dades(20)
beta=dades(21)

! total mass
mptot=mep+2.d0*mhp
mztot=mez+2.d0*mhz

! GENERATE RANDOM POSITION TO START WALKER 
! Recall r0=Lz/4, so we start somewhere from -L/4 to L/4
! (the NPL dimensions range from -L/2 to L/2)

! Random electron coordinate
xe=r0*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
ye=r0*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
ze=r0*(2*ran2(idum, iv, iy, idum2)-1)

! Random coordinate of hole 1 relative to electron
! (use of relative coordinates convenient because
! attractive Coulomb is very sensitive near the r_{eh}->0 singularity)
x1=xe+pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
y1=ye+pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
z1=ze+pas*(2*ran2(idum, iv, iy, idum2)-1)

! Random coordinate of hole 2 relative to electron
x2=xe+pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
y2=ye+pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
z2=ze+pas*(2*ran2(idum, iv, iy, idum2)-1)

! Probability density at this coordinate
p0=prob(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
    
! THERMALIZATION
! recalculates "pas" to reach a rate of successful steps in walks set by "encerts"
! in Metropoli's algorithm

cont=0
i=1
DO WHILE (i.le.mi)

        cont=cont+1

        ! Random step for electron
        pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
        pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
        pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

        ! New electron coordinates
        xeb=xe+pastemx
        yeb=ye+pastemy
        zeb=ze+pastemz

        ! Random step for hole 1
        pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
        pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
        pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

        ! New hole 1 coordinates
        x1b=x1+pastemx
        y1b=y1+pastemy
        z1b=z1+pastemz

        ! Random step for hole 2
        pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
        pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
        pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

        ! New hole 1 coordinates
        x2b=x2+pastemx
        y2b=y2+pastemy
        z2b=z2+pastemz

        ! Determine probability density of trion at new point
        p1=prob(dades,xeb,x1b,x2b,yeb,y1b,y2b,zeb,z1b,z2b)
        w=ran2(idum, iv, iy, idum2); ! random number 0-1

         ! if new position's density > that of previous position times w (Metropoli's criterium)
         ! and it is inside the NPL domain, set it as starting point for next step
        IF(p1/p0>sec*w.AND.dabs(x1b)<Lx/2.d0.AND.dabs(x2b)<Lx/2.d0.AND.dabs(xeb)<Lx/2.d0.AND. &
           dabs(y1b)<Ly/2.d0.AND.dabs(y2b)<Ly/2.d0.AND.dabs(yeb)<Ly/2.d0.AND.  &
           dabs(z1b)<Lz/2.d0.AND.dabs(z2b)<Lz/2.d0.AND.dabs(zeb)<Lz/2.d0) THEN 


                ! consolidate new coordinates & probability as starting point for next step
                xe=xeb 
                ye=yeb
                ze=zeb

                x1=x1b
                y1=y1b
                z1=z1b

                x2=x2b
                y2=y2b
                z2=z2b

                p0=p1
                i=i+1 ! one more successful point
        ENDIF
ENDDO

! redefine step length such that number of succesful steps "mi" ~ encerts*cont
pas=pas*mi/(encerts*cont); 

! USE THE REMAINING POINTS (mf) FOR ACTUAL CALCULATION OF LOCAL ENERGY ETC

cont=0

energ=0.d0
energ2=0.d0

DLf=0.d0
D2Lf=0.d0
DE=0.d0
DLfLf=0.d0
EDLf=0.d0
ED2Lf=0.d0
EDLfLf=0.d0
DEDLf=0.d0

! evaluate current point to use later on for accumulated average
energ_0=0.d0
energ2_0=0.d0

DLf0=0.d0
D2Lf0=0.d0
DE0=0.d0
DLfLf0=0.d0
EDLf0=0.d0
ED2Lf0=0.d0
EDLfLf0=0.d0
DEDLf0=0.d0


DO WHILE (i.le.m)
          cont=cont+1;

          ! Random step for electron
          pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
          pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
          pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

          ! New electron coordinates
          xeb=xe+pastemx
          yeb=ye+pastemy
          zeb=ze+pastemz

          ! Random step for hole 1
          pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
          pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
          pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

          ! New hole 1 coordinates
          x1b=x1+pastemx
          y1b=y1+pastemy
          z1b=z1+pastemz

          ! Random step for hole 2
          pastemx=pas*(2*ran2(idum, iv, iy, idum2)-1)*Lx/Lz
          pastemy=pas*(2*ran2(idum, iv, iy, idum2)-1)*Ly/Lz
          pastemz=pas*(2*ran2(idum, iv, iy, idum2)-1) 

          ! New hole 2 coordinates
          x2b=x2+pastemx
          y2b=y2+pastemy
          z2b=z2+pastemz


         ! aif new position is inside the NPL domain calculate energy

         IF(dabs(x1b)<Lx/2.d0.AND.dabs(x2b)<Lx/2.d0.AND.dabs(xeb)<Lx/2.d0.AND. &
            dabs(y1b)<Ly/2.d0.AND.dabs(y2b)<Ly/2.d0.AND.dabs(yeb)<Ly/2.d0.AND.  &
            dabs(z1b)<Lz/2.d0.AND.dabs(z2b)<Lz/2.d0.AND.dabs(zeb)<Lz/2.d0) THEN  

            ! Determine probability density of trion at new point
            p1=prob(dades,xeb,x1b,x2b,yeb,y1b,y2b,zeb,z1b,z2b)
            w=ran2(idum, iv, iy, idum2); ! random number 0-1

            ! calculate E_L and magnitudes needed for its gradient/hessian
            aux=ene(dades,xeb,x1b,x2b,yeb,y1b,y2b,zeb,z1b,z2b)

            DEaux(1)=DZ(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            DEaux(2)=Dbeta(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            DEaux(3)=Dalpha(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            DLfaux(1)=DlogFZ(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            DLfaux(2)=DlogFbeta(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            DLfaux(3)=DlogFalpha(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            D2Lfaux(1,1)=0.d0
            D2Lfaux(2,2)=0.d0
            D2Lfaux(3,3)=DlogFalphados(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            D2Lfaux(1,2)=0.d0
            D2Lfaux(2,1)=D2Lfaux(1,2)
            D2Lfaux(1,3)=0.d0
            D2Lfaux(3,1)=D2Lfaux(1,3)
            D2Lfaux(2,3)=DlogFalphabeta(dades,xe,x1,x2,ye,y1,y2,ze,z1,z2)
            D2Lfaux(3,2)=D2Lfaux(2,3)

            DO j=1,3
                EDLfaux(j)=aux*DLfaux(j)
            ENDDO
            DO j=1,3
               DO k=1,3
                DLfLfaux(j,k)=DLfaux(j)*DLfaux(k)
                ED2Lfaux(j,k)=aux*D2Lfaux(j,k)
                EDLfLfaux(j,k)=aux*DLfaux(j)*DLfaux(k)
                DEDLfaux(j,k)=DEaux(j)*DLfaux(k)
               ENDDO
            ENDDO

            ! accumulated values of E_L, E_L^2 etc
            ! use accumulated averages as recommended in Fahy's PRB
            energ      = energ    + p1*aux            + (1-p1)*energ_0
            energ2     = energ2   + p1*aux**2         + (1-p1)*energ2_0

            DO j=1,3
                DLf(j)=DLf(j)+p1*DLfaux(j)+(1-p1)*DLf0(j)
                DE(j)=DE(j)+p1*DEaux(j)+(1-p1)*DE0(j)
                EDLf(j)=EDLf(j)+p1*EDLfaux(j)+(1-p1)*EDLf0(j)
            ENDDO

            DO j=1,3
                DO k=1,3
                   D2Lf(j,k)=D2Lf(j,k)+p1*D2Lfaux(j,k)+(1-p1)*D2Lf0(j,k)
                   DLfLf(j,k)=DLfLf(j,k)+p1*DLfLfaux(j,k)+(1-p1)*DLfLf0(j,k)
                   ED2Lf(j,k)=ED2Lf(j,k)+p1*ED2Lfaux(j,k)+(1-p1)*ED2Lf0(j,k)
                   EDLfLf(j,k)=EDLfLf(j,k)+p1*EDLfLfaux(j,k)+(1-p1)*EDLfLf0(j,k)
                   DEDLf(j,k)=DEDLf(j,k)+p1*DEDLfaux(j,k)+(1-p1)*DEDLf0(j,k)
                ENDDO
            ENDDO

            ! if -in addition- density at this point exceeds w*p0, consolidate
            ! coordinates (Metropoli's algorithm)
            IF (p1/p0>sec*w) THEN

            ! consolidate new coordinates & probability as starting point for next step

            xe=xeb 
            ye=yeb
            ze=zeb
            
            x1=x1b
            y1=y1b
            z1=z1b
            
            x2=x2b
            y2=y2b
            z2=z2b

            ! store this point info for next evaluation
            p0=p1
            energ_0      = aux
            energ2_0     = aux**2

            DLf0=DLfaux
            DE0=DEaux
            EDLf0=EDLfaux
            D2Lf0=D2Lfaux
            DLfLf0=DLfLfaux
            ED2Lf0=ED2Lfaux
            EDLfLf0=EDLfLfaux
            DEDLf0=DEDLfaux
         
            ENDIF

            i=i+1 ! one more successful point
         ENDIF

ENDDO

! Store accumulated results of this walker

vecEneVar(1)=  energ  
vecEneVar(2)=  energ2

DO j=1,3
        vecEneVar(2+j)=DLf(j)
ENDDO

i=0
DO j=1,3
   DO k=1,3
        i=i+1
        vecEneVar(5+i)=D2Lf(j,k)
   ENDDO
ENDDO

i=0
DO j=1,3
        DO k=1,3  
           i=i+1
           vecEneVar(14+i)=DLfLf(j,k) 
        ENDDO
ENDDO

DO j=1,3
        vecEneVar(23+j)=EDLf(j)
ENDDO

i=0
DO j=1,3
        DO k=1,3 
                i=i+1
                vecEneVar(26+i)= ED2Lf(j,k) 
        ENDDO
ENDDO

i=0
DO j=1,3
        DO k=1,3
                i=i+1
                vecEneVar(35+i)= EDLfLf(j,k)
        ENDDO
ENDDO

i=0
DO j=1,3
        DO k=1,3
                i=i+1
                vecEneVar(44+i)= DEDLf(j,k)
        ENDDO
ENDDO

DO j=1,3
        vecEneVar(53+j)= DE(j)	
ENDDO

!	write(61,*) "punts encertats ",m-mi,"   punts fallits ",cont-m+mi;
 
RETURN
END

